More Mouldy Data: Another mycoplasma gene jumps the silicon barrier into the human genome

The human genome sequence database contains DNA sequences very like those of mycoplasma molds. It appears such moulds infect not only molecular Biology laboratories but were picked up by experimenters from contaminated samples and inserted into GenBank as if they were human. At least one mouldy EST (Expressed Sequence Tag) has transferred from public databases to commercial tools (Affymetrix HG-U133 plus 2.0 microarrays). We report a second example (DA466599) and suggest there is a need to clean up genomic databases but fear current tools will be inadequate to catch genes which have jumped the silicon barrier.

==> data/toolresult.ebi.AF241217_files/common.js <==
var helpWindow;

if (this.$ != null) {
  $(document).ready(function() {
	var height = $(window).height();
	var width = $(window).width();
	var windowHeight = height * .8;
	var top = height * .1;
	var left = width * .1;
	var windowWidth = width * .8;
	$('a[target=_help], .ebi_sideMenuOpenLink, .ebi_definitionBox dt').each(function() {
		element = $(this);
		if (element.is('a[target=_help]')) {
			// Update "_help" target
			element.click(function() {
		  		if ((helpWindow == null) || (helpWindow.closed)) {
		  			helpWindow = window.open(this.href,'_help','personalbar=0, toolbar=0,location=0,directories=0,menuBar=0,status=0,resizable=yes,scrollBars=1, resizable=1, width=' + windowWidth + ', height=' + windowHeight + ',top=' + top + ',left=' + left);
		  		} else {
		  			helpWindow.location = this.href;
		  		}
		  		if (window.focus) {
		  			helpWindow.focus();
		  		}
			    return false;
		  	});
		} else if (element.is('li.ebi_sideMenuOpenLink')) {
		  	// Update side menu links
			element.click(function() {
		  		$(this).children('ul').slideToggle('normal', function() {
		  			if ($(this).is(':hidden')) {
			  			$(this).parent().css('background-image', 'url(http://www.ebi.ac.uk/inc/images/leftmenu/level1_plus.gif)');
		  			} else {
		  				$(this).parent().css('background-image', 'url(http://www.ebi.ac.uk/inc/images/leftmenu/level1_minus.gif)');
		  			}
		  		});
		  	}).children('ul').click(function(event) {event.stopPropagation();});
		} else if (element.is('.ebi_definitionBox dt')){
		  	// Update descriptionBox elements
			element.prepend('<img style="float: right; cursor: pointer;" src="/inc/images/minus.gif"></img>').children('img:first').click(function() {
		  		var content = $(this).parents('dl').children('dd:first');
		  		if (content.is(':visible')) {
		  			content.slideUp();
		  			$(this).attr('src', '/inc/images/plus.gif');
		  		} else {
		  			content.slideDown();
		  			$(this).attr('src', '/inc/images/minus.gif');
		  		}
		  	});
		}
	});
  });
}

==> data/toolresult.ebi.AF241217_files/head_data/functions.js <==



		
var is_safari;
if (navigator.userAgent.indexOf('Safari') != -1){
	is_safari=true;
}






if (navigator.userAgent.indexOf("Camino") != -1) {
	document.write('<link rel="stylesheet"  href="http://www.ebi.ac.uk/inc/css/Camino.css"   type="text/css" />');
}
if (   (((navigator.userAgent).split("Linux").length)>1)   &&  (navigator.userAgent.indexOf("Opera") == -1)    ){
	document.write('<link rel="stylesheet"  href="http://www.ebi.ac.uk/inc/css/linux.css"   type="text/css" />');
}
if( (navigator.userAgent.split("Linux").length)>1  ){
	document.write('<link rel="stylesheet"  href="http://www.ebi.ac.uk/inc/css/linux.css"   type="text/css" />');
}
if (navigator.userAgent.indexOf("Opera") != -1) {
	document.write('<link rel="stylesheet"  href="http://www.ebi.ac.uk/inc/css/Opera.css"   type="text/css" />');
}
else if(navigator.userAgent.indexOf("Safari") != -1) {
	document.write('<link rel="stylesheet"  href="http://www.ebi.ac.uk/inc/css/Safari.css"   type="text/css" />');	
}
else if(navigator.userAgent.indexOf("Netscape") != -1) {
	document.write('<link rel="stylesheet"  href="http://www.ebi.ac.uk/inc/css/Netscape.css"   type="text/css" />');	
}
else if (  (navigator.userAgent.indexOf("Firefox") != -1) && (navigator.userAgent.indexOf("Macintosh") != -1)   ){
	document.write('<link rel="stylesheet"  href="http://www.ebi.ac.uk/inc/css/MacFirefox.css"   type="text/css" />');
}
else if(navigator.userAgent.indexOf("Firefox") != -1) {
	// enough said its already perfect :)
}
else if(navigator.userAgent.indexOf("like Gecko") != -1) {
}
else if(navigator.userAgent.indexOf("Gecko") != -1) {
	document.write('<link rel="stylesheet"  href="http://www.ebi.ac.uk/inc/css/OldGecko.css"   type="text/css" />');
}
else{}

if (navigator.userAgent.indexOf("(Macintosh") != -1) {
	document.write('<link rel="stylesheet"  href="http://www.ebi.ac.uk/inc/css/mac_template.css"   type="text/css" />');
}

try{
	//if(window.parent){
		if(window.parent.isHomePage){
			document.write('<link rel="stylesheet"  href="http://www.ebi.ac.uk/inc/css/home.css"   type="text/css" />');
			if(navigator.userAgent.indexOf("MSIE") != -1) {
				document.write('<link rel="stylesheet"  href="http://www.ebi.ac.uk/inc/css/home_IE6.css"   type="text/css" />');
			}
			if(navigator.userAgent.indexOf("MSIE 7") != -1) {
				document.write('<link rel="stylesheet"  href="http://www.ebi.ac.uk/inc/css/home_IE7.css"   type="text/css" />');
			}
			if( (navigator.userAgent.split("Linux").length)>1  ){
				document.write('<link rel="stylesheet"  href="http://www.ebi.ac.uk/inc/css/home_linux.css"   type="text/css" />');
			}
			if( (navigator.userAgent.split("Macintosh").length)>1  ){
				document.write('<link rel="stylesheet"  href="http://www.ebi.ac.uk/inc/css/home_mac.css"   type="text/css" />');
			}
			if (navigator.userAgent.indexOf("Camino") != -1) {
				document.write('<link rel="stylesheet"  href="http://www.ebi.ac.uk/inc/css/home_mac.css"   type="text/css" />');	
			}
		}
	//}
}
catch(err){

} 






var contentsIsMaximised=false;

function hidetemplate(){
	if(  (document.getElementById("header").style.visibility=="visible")||(document.getElementById("header").style.visibility=="")  ){
		
		try{
			if(parent.document.getElementById("contentsarea")){ // if correct template used...
				if(parent.document.getElementById("contentsarea").style.width!="100%"){
					contentsIsMaximised=false;
					parent.document.getElementById("contentsarea").style.width="100%" ;
				}
				minimimise();
			}// end if correct template used...
		}
		catch(err){
		
		}
		
		
		if(navigator.userAgent.indexOf("MSIE") != -1) {
			try{
				parent.window.focus();
				parent.window.print();
			}
			catch(err){
		
			}
		}
		else{
			try{
				parent.window.print();
			}
			catch(err){
		
			}
		}
		
		try{
			if(parent.document.getElementById("contentsarea")){ // if correct template used...
				document.getElementById("printiconhref").title="Show Header/Footer";
				document.getElementById("printicon").alt="Show Header/Footer";
			}// end if correct template used...
		}
		catch(err){
		
		}
	}
	else{
		try{
			if(parent.document.getElementById("contentsarea")){ // if correct template used...
				if(contentsIsMaximised==false){
					parent.document.getElementById('contentsarea').style.width='762px';
				}
				minimimise();
				document.getElementById("printiconhref").title="Go to printer-friendly view and print page";
				document.getElementById("printicon").alt="Go to printer-friendly view and print page";
			} // end if correct template used...
		}
		catch(err){
		
		}
	}
}

function showtemplate(){
	document.getElementById("header").style.visibility="visible";
	document.getElementById("menucontainer").style.visibility="visible";
	parent.document.getElementById("footerdiv").style.visibility="hidden";
	parent.document.getElementById("headerdiv").style.background="#207a7a";
	if(parent.document.getElementById("leftmenu")){
		parent.document.getElementById("leftmenu").style.visibility="visible";
	}
	if(parent.document.getElementById("rightmenu")){
		parent.document.getElementById("rightmenu").style.visibility="visible";
	}
}

var leftmenuIsMaximised=false;
var rightmenuIsMaximised=false;

function minimimise(){
	
	if(  (document.getElementById("header").style.visibility=="visible")||(document.getElementById("header").style.visibility=="")  ){
		document.getElementById("header").style.visibility="hidden";
		document.getElementById("menucontainer").style.visibility="hidden";
		parent.document.getElementById("footerdiv").style.visibility="hidden";	
		parent.document.getElementById("headerdiv").style.background="#ffffff";
		
		//clause to fix "intepro template"....
		if(parent.document.getElementById("leftmenu")){
			if(parent.document.getElementById("leftmenu").style.display=="block"){
				leftmenuIsMaximised=true;
			}
			else{
				leftmenuIsMaximised=false;
			}
			if(parent.document.getElementById("rightmenu").style.display=="block"){
				rightmenuIsMaximised=true;
			}
			else{
				rightmenuIsMaximised=false;
			}
		}
		//end clause to fix "intepro template"....
		
		
		if(parent.document.getElementById("leftmenu")){
			parent.document.getElementById('leftmenu').style.visibility='hidden'; 
			parent.document.getElementById('leftmenu').style.display='none';
			parent.document.getElementById('leftmenu').style.width='1px';
		}
		if(parent.document.getElementById("rightmenu")){
			parent.document.getElementById('rightmenu').style.visibility='hidden'; 
			parent.document.getElementById('rightmenu').style.display='none';
			parent.document.getElementById('rightmenu').style.width='1px';
		}
		parent.document.getElementById("contents").style.top="17px" ;
		document.getElementById("therighticons").style.top=0 ;
		document.getElementById("therighticons").style.visibility="visible";
		document.getElementById("sitemapicon").style.visibility="hidden";
		document.getElementById("rssicon").style.visibility="hidden";
		parent.document.getElementById("footerpane").style.visibility='hidden'; 
	}
	else{
		
		document.getElementById("header").style.visibility="visible";
		document.getElementById("menucontainer").style.visibility="visible";
		parent.document.getElementById("footerdiv").style.visibility="visible";
		parent.document.getElementById("headerdiv").style.background="#207a7a";
		parent.document.getElementById("footerpane").style.visibility='visible'; 
		document.getElementById("sitemapicon").style.visibility="visible";
		document.getElementById("rssicon").style.visibility="visible";
		if(parent.document.getElementById("leftmenu")){
			parent.document.getElementById('leftmenu').style.visibility='visible';
			if(leftmenuIsMaximised==true){
				parent.document.getElementById('leftmenu').style.display='block';
				parent.document.getElementById('leftmenu').style.width='145px';
			}
		}
		if(parent.document.getElementById("rightmenu")){
			parent.document.getElementById('rightmenu').style.visibility='visible';
			if(rightmenuIsMaximised==true){
				parent.document.getElementById('rightmenu').style.display='block';
				parent.document.getElementById('rightmenu').style.width='145px'; 
			}
		}
		try{
			//if(window.parent){
				if(window.parent.isHomePage){
					parent.document.getElementById("contents").style.top="120px"; 
					document.getElementById("therighticons").style.top="102px" ;	
				}
				else{
					parent.document.getElementById("contents").style.top="57px"; 
					document.getElementById("therighticons").style.top="35px" ;
				}
			//}
		}
		catch(err){
		
		} 
		if(navigator.userAgent.indexOf('MSIE') != -1) {
			//have to set this to larger than the page width as internet explorer is too stupid to remember how large 100% is...... */
			document.getElementById("nav").style.width="124em";
			//document.getElementById("nav").style.marginLeft  ="62px";
			document.getElementById("menucontainer").style.display="block";
		}
	}
}

headertoback=0;
function bringtotop(){
	if(navigator.userAgent.indexOf("MSIE") != -1) {
		if(top!=self){
			try{
				if(parent.document.getElementById('head').allowTransparency==true){
					if(top!=self){
						if(headertoback!=null){
							window.clearTimeout(headertoback);
						}
						try{
							parent.document.getElementById('headerdiv').style.zIndex =600;
						}
						catch(err){
	
						} 
					}	
				}
			}
			catch(err){
		
			} 	
		}
	}
	else{
		if(top!=self){
			if(!is_safari){
				if(headertoback){
					window.clearTimeout(headertoback); 
				}
			}
			else{
				clearTimeout(headertoback); 
			}
			try{
				parent.document.getElementById('headerdiv').style.zIndex =600;
			}
			catch(err){

			} 
			
		}	
	}
}

function bringtobottom(){
	if(top!=self){
		if(!is_safari){
			headertoback=window.setTimeout("do_bringtobottom()", 0.1);
		}
		else{
			headertoback=setTimeout("do_bringtobottom()", 10);
		}
	}
	
}

function do_bringtobottom(){
	if(!is_safari){
		try{
			parent.document.getElementById('headerdiv').style.zIndex =1;
		}
		catch(err){

		} 
	}
	else{
		try{
			parent.document.getElementById('headerdiv').style.zIndex =1;
		}
		catch(err){

		} 
	}
	if(!is_safari){
		try{
			document.getElementById('nav').style.zIndex =-2;
		}
		catch(err){

		} 
	}
	else{
		try{
			document.getElementById('nav').style.zIndex =-2;
		}
		catch(err){

		} 
	}
	if(is_safari){
		resetmenu_safari();
	}
	else{
		resetmenu();
	}
}




try{
		var parentHref = parent.document.location.href;
		if ((parentHref.indexOf("ebisearch")!=-1) || (parentHref.indexOf("s4")!=-1)) {
			// If a window.onload already exists, keep track of it 
			if (window.onload) {
				_previousOnload = window.onload;
			}
			// Define the new window.onload  
			window.onload = function(evt) {
				// execute a previous window.onload if it exists  
				if (_previousOnload) {
					_previousOnload.call(this, evt);
				}
				// Change the text box value if available from the parent  
					if (window != parent) {
							if (parent.getQueryString) {
									var query = parent.getQueryString();
									if (query) {
											var queryBox = document.getElementById('sf');
											if (queryBox) {
													queryBox.value = query;
											}
									}
							}
					}
				// Safety feature to avoid garbage collection madness 
				this.onload = null;
			};
		}


}
catch(err){

} 














==> data/toolresult.ebi.AF241217_files/head_data/jquery.js <==
/**
 * Copyright (c) 2005 - 2010, James Auldridge
 * All rights reserved.
 *
 * Licensed under the BSD, MIT, and GPL (your choice!) Licenses:
 *  http://code.google.com/p/cookies/wiki/License
 *
 */
var jaaulde=window.jaaulde||{};jaaulde.utils=jaaulde.utils||{};jaaulde.utils.cookies=(function(){var resolveOptions,assembleOptionsString,parseCookies,constructor,defaultOptions={expiresAt:null,path:'/',domain:null,secure:false};resolveOptions=function(options){var returnValue,expireDate;if(typeof options!=='object'||options===null){returnValue=defaultOptions;}else
{returnValue={expiresAt:defaultOptions.expiresAt,path:defaultOptions.path,domain:defaultOptions.domain,secure:defaultOptions.secure};if(typeof options.expiresAt==='object'&&options.expiresAt instanceof Date){returnValue.expiresAt=options.expiresAt;}else if(typeof options.hoursToLive==='number'&&options.hoursToLive!==0){expireDate=new Date();expireDate.setTime(expireDate.getTime()+(options.hoursToLive*60*60*1000));returnValue.expiresAt=expireDate;}if(typeof options.path==='string'&&options.path!==''){returnValue.path=options.path;}if(typeof options.domain==='string'&&options.domain!==''){returnValue.domain=options.domain;}if(options.secure===true){returnValue.secure=options.secure;}}return returnValue;};assembleOptionsString=function(options){options=resolveOptions(options);return((typeof options.expiresAt==='object'&&options.expiresAt instanceof Date?'; expires='+options.expiresAt.toGMTString():'')+'; path='+options.path+(typeof options.domain==='string'?'; domain='+options.domain:'')+(options.secure===true?'; secure':''));};parseCookies=function(){var cookies={},i,pair,name,value,separated=document.cookie.split(';'),unparsedValue;for(i=0;i<separated.length;i=i+1){pair=separated[i].split('=');name=pair[0].replace(/^\s*/,'').replace(/\s*$/,'');try
{value=decodeURIComponent(pair[1]);}catch(e1){value=pair[1];}if(typeof JSON==='object'&&JSON!==null&&typeof JSON.parse==='function'){try
{unparsedValue=value;value=JSON.parse(value);}catch(e2){value=unparsedValue;}}cookies[name]=value;}return cookies;};constructor=function(){};constructor.prototype.get=function(cookieName){var returnValue,item,cookies=parseCookies();if(typeof cookieName==='string'){returnValue=(typeof cookies[cookieName]!=='undefined')?cookies[cookieName]:null;}else if(typeof cookieName==='object'&&cookieName!==null){returnValue={};for(item in cookieName){if(typeof cookies[cookieName[item]]!=='undefined'){returnValue[cookieName[item]]=cookies[cookieName[item]];}else
{returnValue[cookieName[item]]=null;}}}else
{returnValue=cookies;}return returnValue;};constructor.prototype.filter=function(cookieNameRegExp){var cookieName,returnValue={},cookies=parseCookies();if(typeof cookieNameRegExp==='string'){cookieNameRegExp=new RegExp(cookieNameRegExp);}for(cookieName in cookies){if(cookieName.match(cookieNameRegExp)){returnValue[cookieName]=cookies[cookieName];}}return returnValue;};constructor.prototype.set=function(cookieName,value,options){if(typeof options!=='object'||options===null){options={};}if(typeof value==='undefined'||value===null){value='';options.hoursToLive=-8760;}else if(typeof value!=='string'){if(typeof JSON==='object'&&JSON!==null&&typeof JSON.stringify==='function'){value=JSON.stringify(value);}else
{throw new Error('cookies.set() received non-string value and could not serialize.');}}var optionsString=assembleOptionsString(options);document.cookie=cookieName+'='+encodeURIComponent(value)+optionsString;};constructor.prototype.del=function(cookieName,options){var allCookies={},name;if(typeof options!=='object'||options===null){options={};}if(typeof cookieName==='boolean'&&cookieName===true){allCookies=this.get();}else if(typeof cookieName==='string'){allCookies[cookieName]=true;}for(name in allCookies){if(typeof name==='string'&&name!==''){this.set(name,null,options);}}};constructor.prototype.test=function(){var returnValue=false,testName='cT',testValue='data';this.set(testName,testValue);if(this.get(testName)===testValue){this.del(testName);returnValue=true;}return returnValue;};constructor.prototype.setOptions=function(options){if(typeof options!=='object'){options=null;}defaultOptions=resolveOptions(options);};return new constructor();})();(function(){if(window.jQuery){(function($){$.cookies=jaaulde.utils.cookies;var extensions={cookify:function(options){return this.each(function(){var i,nameAttrs=['name','id'],name,$this=$(this),value;for(i in nameAttrs){if(!isNaN(i)){name=$this.attr(nameAttrs[i]);if(typeof name==='string'&&name!==''){if($this.is(':checkbox, :radio')){if($this.attr('checked')){value=$this.val();}}else if($this.is(':input')){value=$this.val();}else
{value=$this.html();}if(typeof value!=='string'||value===''){value=null;}$.cookies.set(name,value,options);break;}}}});},cookieFill:function(){return this.each(function(){var n,getN,nameAttrs=['name','id'],name,$this=$(this),value;getN=function(){n=nameAttrs.pop();return!!n;};while(getN()){name=$this.attr(n);if(typeof name==='string'&&name!==''){value=$.cookies.get(name);if(value!==null){if($this.is(':checkbox, :radio')){if($this.val()===value){$this.attr('checked','checked');}else
{$this.removeAttr('checked');}}else if($this.is(':input')){$this.val(value);}else
{$this.html(value);}}break;}}});},cookieBind:function(options){return this.each(function(){var $this=$(this);$this.cookieFill().change(function(){$this.cookify(options);});});}};$.each(extensions,function(i){$.fn[i]=this;});})(window.jQuery);}})();

==> data/toolresult.ebi.AF241217_files/head_data/newmenu.js <==

// based on Son of Suckerfish Dropdowns By Patrick Griffiths and Dan Webb see http://www.htmldog.com/articles/suckerfish/dropdowns/
// who based this on http://www.alistapart.com/articles/dropdowns/ by  Patrick Griffiths and Dan Webb, see http://www.alistapart.com/articles/dropdowns/
// modified by Stephen Robinson for EBI use.


// HERE IS IS !!!! SET THIS TO LARGER IF MENU GETTING TRUNCATED AS IS TOO LONG!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

// old vars to resore if goes tits up...
//var theMenuHeight="655px";
//var theMenuHeightHome="715px";

//these zoom when user resets font size
var theMenuHeight="70.0em";
var theMenuHeightHome="77.0em";

// HERE IS IS !!!! SET THIS TO LARGER IF MENU GETTING TRUNCATED AS IS TOO LONG!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!




var is_safari=false;
if (navigator.userAgent.indexOf('Safari') != -1){
	is_safari=true;
}

if (  (navigator.appName != 'Microsoft Internet Explorer') ) {
	try{
		if(window.parent.isHomePage){
			parent.document.getElementById("head").style.height="125px";
		}
		else{
			parent.document.getElementById("head").style.height="57px";	
		}
	}
	catch(err){
	
	} 
}

if (  (navigator.appName == 'Microsoft Internet Explorer') && !window.parent.isHomePage ) {
	window.attachEvent("onload", fixHeaderWidth);	
}

function fixHeaderWidth(){
	//stops ie  flipping end right image when reduce window size....
	if (document.getElementById("search")) {
    document.getElementById("search").style.width="700px";
  }
}

var is_ie9 = false;
var is_ie8 = false;
var is_ie6 = false;
var is_ie = false;
var is_netscape = false;

if (  (navigator.appName == 'Microsoft Internet Explorer') ) {
	is_ie=true;
	//parent.document.getElementById("head").style.height="670px";
	try{
		//parent.document.getElementById("head").style.height="710px";
		
		if(window.parent.isHomePage){
			
			parent.document.getElementById("head").style.height=theMenuHeightHome;
			
		}
		else{
			parent.document.getElementById("head").style.height=theMenuHeight;
		}
		
	}
	catch(err){
		
	} 
}


if(((navigator.userAgent).split("Netscape").length)>1){
	is_netscape=true;
}


if (navigator.userAgent.indexOf("MSIE") != -1) {
	if (navigator.userAgent.indexOf("MSIE 6.0") != -1) {
		is_ie6=true;
	}
}

if (navigator.userAgent.indexOf("MSIE") != -1) {
	if (navigator.userAgent.indexOf("MSIE 8") != -1) {
		is_ie8=true;
	}
	if (navigator.userAgent.indexOf("MSIE 9") != -1) {
		is_ie9=true;
	}
}

var offtop=53;
var offleft=9; 
var currentclassname = "";
var levelonewidth=120; 
var leveltwowidth=145; 

var menuopen=false;


function activateMenu(nav) {
  if (is_ie && !is_ie9) { 
        var navroot = document.getElementById(nav);
        var lis=navroot.getElementsByTagName("LI");  
        
        for (i=0; i<lis.length; i++) {
        	if(lis[i].lastChild.tagName=="UL"){
				try{
					lis[i].onclick=function() {	
						if(top!=self){
							try{
								//if(parent.document.getElementById('head').allowTransparency==true){
									this.lastChild.style.display="block"; 
									if(is_ie){
										getElementbyClass("willopen");
                    for(var i=0; i<ccollect.length; i++){
											if(ccollect[i].lastChild.tagName){
												ccollect[i].lastChild.className="stayopen";
												if (is_ie6) { 
													var kiddies = this.childNodes; 
													try{
														if(window.parent.isHomePage){
															document.getElementById("level_1").style.top= this.offsetTop + offtop +65; 
														}
														else{
															document.getElementById("level_1").style.top= this.offsetTop + offtop ;
														}
													}
													catch(err){
													
													} 
													document.getElementById("level_1").style.left= this.offsetLeft+2;
													document.getElementById("level_1").style.width= kiddies[2].offsetWidth;
													document.getElementById("level_1").style.height= kiddies[2].offsetHeight; 
												} // end if (is_ie6) {
											}
										}
									} // end if(is_ie){ 
								//}
							}
							catch(err){
							
							} 
						}
						if(top==self){
							this.lastChild.style.display="block"; 
							if(is_ie){
								getElementbyClass("willopen");
								for(var i=0; i<ccollect.length; i++){
									if(ccollect[i].lastChild.tagName){
										ccollect[i].lastChild.className="stayopen";
										if (is_ie6) { 
											var kiddies = this.childNodes; 
											try{
												if(window.parent.isHomePage){
													document.getElementById("level_1").style.top= this.offsetTop + offtop +65; 
												}
												else{
													document.getElementById("level_1").style.top= this.offsetTop + offtop ;
												}
											}
											catch(err){
											
											} 
											document.getElementById("level_1").style.left= this.offsetLeft+2;
											document.getElementById("level_1").style.width= kiddies[2].offsetWidth;
											document.getElementById("level_1").style.height= kiddies[2].offsetHeight; 
										}
									}
								}
							} // end if(is_ie){ 	
						}
					}
				}
				catch(err){


				} 
				
				
				lis[i].onmouseover=function() {	
					if(is_safari){
						
					}
					if(this.lastChild.className=="stayopen"){	
						if(is_ie){
							this.lastChild.style.display="block";
							if(is_ie6){
								if (this.id){ 
									var kiddies = this.childNodes; 
									try{
										if(window.parent.isHomePage){
											document.getElementById("level_1").style.top= this.offsetTop + offtop +65;	
										}
										else{
											document.getElementById("level_1").style.top= this.offsetTop + offtop ;	
										}
									}
									catch(err){
									
									} 
									try{// was error IE8 here on 1 laptop???
										document.getElementById("level_1").style.left= this.offsetLeft+2; 
										document.getElementById("level_1").style.width= kiddies[2].offsetWidth;
										document.getElementById("level_1").style.height= kiddies[2].offsetHeight; 
									}
									catch(err){
									
									}
								}
								else{
									var kiddies = this.childNodes; 
									var grannies = this.offsetParent; 
									var greatgrannies = grannies.parentNode; 
									var grannieschild = grannies.childNodes; 
									var listitems = kiddies[2].childNodes;
									var listitems2 = kiddies[2].childNodes;
									var foo1 = greatgrannies.childNodes;
									var foo2 = foo1[2].childNodes;
									var lastitem = ((listitems[listitems.length-1]).childNodes)[0];
	
									var divheight=20; 
									var charsPerLine=23;
									try{
										if(window.parent.isHomePage){
											document.getElementById("level_2").style.top = this.offsetTop + offtop+2+65;
										}
										else{
											document.getElementById("level_2").style.top = this.offsetTop + offtop+2;
										}
									}
									catch(err){
									
									} 
									document.getElementById("level_2").style.left= greatgrannies.offsetLeft + levelonewidth + offleft-6 + 25;
									document.getElementById("level_2").style.width = leveltwowidth;
									var numLines=Math.ceil((((((listitems[listitems.length-1]).childNodes)[0].innerHTML).length)/charsPerLine));
									if(numLines==1){
										document.getElementById("level_2").style.height =  (  findPosY(listitems[listitems.length-1])  - findPosY(listitems[0])   ) + divheight +1;
									}
									else{
										document.getElementById("level_2").style.height =  (  findPosY(listitems[listitems.length-1])  - findPosY(listitems[0])   ) + divheight + ((numLines-1)*14)+2;
									}
								}
							} //if(is_ie6){
						}
				   	}	
				}
				lis[i].onmouseout=function() { 
					if (is_ie) { 
						this.lastChild.style.display="none";
						if (this.id){ 
							if(!is_ie8){
								document.getElementById("level_1").style.top=0;
								document.getElementById("level_1").style.left=-200;
								document.getElementById("level_1").style.width=1;
								document.getElementById("level_1").style.height=1;
							}
						}
						else{
							if(!is_ie8){
								document.getElementById("level_2").style.top=0;
								document.getElementById("level_2").style.left="-200";
								document.getElementById("level_2").style.width=1;
								document.getElementById("level_2").style.height=1;	
							}
						}
				   } // end if (is_ie)
				}
            }
        }
    } // end if (is_ie)  
	else{
   var navroot = document.getElementById(nav);
		var lis=navroot.getElementsByTagName("LI");
		for (i=0; i<lis.length; i++) {
			if(lis[i].className=="willopen"){
				lis[i].onclick=function() {	
				   try{
						if(window.parent.isHomePage){
							parent.document.getElementById("head").style.height=theMenuHeightHome;
						}
						else{
							parent.document.getElementById("head").style.height=theMenuHeight;
							
						}		
				   }
				   catch(err){
				   }
				   getElementbyClass("willopen");
				   for(var i=0; i<ccollect.length; i++){
					   ccollect[i].className="clickhover";   
				   }
				}
			}
		}
	}
}





function resetmenu(){
	if(is_ie){
		getElementbyClass("stayopen");
		for(var i=0; i<ccollect.length; i++){
			ccollect[i].className="willopen";
		}
	}
	else if (navigator.userAgent.indexOf("Safari") != -1) {
		// done elsewhere....
	}
	else{
		getElementbyClass("clickhover");
		try{
			if(window.parent.isHomePage){
				parent.document.getElementById("head").style.height="125px";
			}
			else{
				parent.document.getElementById("head").style.height="57px";	
			}
			for(var i=0; i<ccollect.length; i++){
				ccollect[i].className="willopen";
			}
		}
		catch(err){
		
		} 
	}
}

window.onload= function(){
    activateMenu('nav'); 
	//document.getElementById("menucontainer").style.float="left";
}



function getElementbyClass(classname){
	ccollect=new Array()
	var inc=0;
	var alltags=document.all? document.all : document.getElementsByTagName("*");
	for (i=0; i<alltags.length; i++){
		if (alltags[i].className==classname) {
			ccollect[inc++]=alltags[i];
		}
	}
}

function findPosX(obj){
var curleft = 0;
if(obj.offsetParent)
	while(1) {
	  curleft += obj.offsetLeft;
	  if(!obj.offsetParent)
		break;
	  obj = obj.offsetParent;
	}
else if(obj.x)
	curleft += obj.x;
return curleft;
}

function findPosY(obj){
var curtop = 0;
if(obj.offsetParent)
	while(1){
	  curtop += obj.offsetTop;
	  if(!obj.offsetParent)
		break;
	  obj = obj.offsetParent;
	}
else if(obj.y)
	curtop += obj.y;
return curtop;
}

function resetmenu_safari(){
	getElementbyClass("clickhover");
	try{
		if(window.parent.isHomePage){
			parent.document.getElementById("head").style.height="125px";
		}
		else{
			parent.document.getElementById("head").style.height="57px";	
		}
	}
	catch(err){
	
	} 
	for(var i=0; i<ccollect.length; i++){
		ccollect[i].className="willopen";
	}
}





==> data/toolresult.ebi.AF241217_files/head_data/queryLogging.js <==
/*
 * Create or update a EBeye's user id to trace the queries to the EB-eye.
 * this piece of information is strictly for internal and anonymized statistics and won't be shared.
 */

function createOrUpdateEBeyeUSerIdCookie() {
	loggingEnabled = true;
	if (!loggingEnabled) {
		return;
	}
	var userIdCookieName = "EBeyeUserId";
	var userIdCookieMaxAge = 365; // days.

	var userIdCookieValue = jaaulde.utils.cookies.get(userIdCookieName);
	if (userIdCookieValue == null) {
		userIdCookieValue = randomnumber=Math.floor(Math.random()*1001) + "_" + new Date().getTime();
	}
	var expireDate = new Date();
	expireDate.setDate(expireDate.getDate() + userIdCookieMaxAge);
	jaaulde.utils.cookies.set(userIdCookieName, userIdCookieValue, { expiresAt: expireDate });
}


==> data/toolresult.ebi.AF241217_files/jquery-1.js <==
/*
 * jQuery 1.2.6 - New Wave Javascript
 *
 * Copyright (c) 2008 John Resig (jquery.com)
 * Dual licensed under the MIT (MIT-LICENSE.txt)
 * and GPL (GPL-LICENSE.txt) licenses.
 *
 * $Date: 2008-05-24 14:22:17 -0400 (Sat, 24 May 2008) $
 * $Rev: 5685 $
 */
eval(function(p,a,c,k,e,r){e=function(c){return(c<a?'':e(parseInt(c/a)))+((c=c%a)>35?String.fromCharCode(c+29):c.toString(36))};if(!''.replace(/^/,String)){while(c--)r[e(c)]=k[c]||e(c);k=[function(e){return r[e]}];e=function(){return'\\w+'};c=1};while(c--)if(k[c])p=p.replace(new RegExp('\\b'+e(c)+'\\b','g'),k[c]);return p}('(H(){J w=1b.4M,3m$=1b.$;J D=1b.4M=1b.$=H(a,b){I 2B D.17.5j(a,b)};J u=/^[^<]*(<(.|\\s)+>)[^>]*$|^#(\\w+)$/,62=/^.[^:#\\[\\.]*$/,12;D.17=D.44={5j:H(d,b){d=d||S;G(d.16){7[0]=d;7.K=1;I 7}G(1j d=="23"){J c=u.2D(d);G(c&&(c[1]||!b)){G(c[1])d=D.4h([c[1]],b);N{J a=S.61(c[3]);G(a){G(a.2v!=c[3])I D().2q(d);I D(a)}d=[]}}N I D(b).2q(d)}N G(D.1D(d))I D(S)[D.17.27?"27":"43"](d);I 7.6Y(D.2d(d))},5w:"1.2.6",8G:H(){I 7.K},K:0,3p:H(a){I a==12?D.2d(7):7[a]},2I:H(b){J a=D(b);a.5n=7;I a},6Y:H(a){7.K=0;2p.44.1p.1w(7,a);I 7},P:H(a,b){I D.P(7,a,b)},5i:H(b){J a=-1;I D.2L(b&&b.5w?b[0]:b,7)},1K:H(c,a,b){J d=c;G(c.1q==56)G(a===12)I 7[0]&&D[b||"1K"](7[0],c);N{d={};d[c]=a}I 7.P(H(i){R(c 1n d)D.1K(b?7.V:7,c,D.1i(7,d[c],b,i,c))})},1g:H(b,a){G((b==\'2h\'||b==\'1Z\')&&3d(a)<0)a=12;I 7.1K(b,a,"2a")},1r:H(b){G(1j b!="49"&&b!=U)I 7.4E().3v((7[0]&&7[0].2z||S).5F(b));J a="";D.P(b||7,H(){D.P(7.3t,H(){G(7.16!=8)a+=7.16!=1?7.76:D.17.1r([7])})});I a},5z:H(b){G(7[0])D(b,7[0].2z).5y().39(7[0]).2l(H(){J a=7;1B(a.1x)a=a.1x;I a}).3v(7);I 7},8Y:H(a){I 7.P(H(){D(7).6Q().5z(a)})},8R:H(a){I 7.P(H(){D(7).5z(a)})},3v:H(){I 7.3W(19,M,Q,H(a){G(7.16==1)7.3U(a)})},6F:H(){I 7.3W(19,M,M,H(a){G(7.16==1)7.39(a,7.1x)})},6E:H(){I 7.3W(19,Q,Q,H(a){7.1d.39(a,7)})},5q:H(){I 7.3W(19,Q,M,H(a){7.1d.39(a,7.2H)})},3l:H(){I 7.5n||D([])},2q:H(b){J c=D.2l(7,H(a){I D.2q(b,a)});I 7.2I(/[^+>] [^+>]/.11(b)||b.1h("..")>-1?D.4r(c):c)},5y:H(e){J f=7.2l(H(){G(D.14.1f&&!D.4n(7)){J a=7.6o(M),5h=S.3h("1v");5h.3U(a);I D.4h([5h.4H])[0]}N I 7.6o(M)});J d=f.2q("*").5c().P(H(){G(7[E]!=12)7[E]=U});G(e===M)7.2q("*").5c().P(H(i){G(7.16==3)I;J c=D.L(7,"3w");R(J a 1n c)R(J b 1n c[a])D.W.1e(d[i],a,c[a][b],c[a][b].L)});I f},1E:H(b){I 7.2I(D.1D(b)&&D.3C(7,H(a,i){I b.1k(a,i)})||D.3g(b,7))},4Y:H(b){G(b.1q==56)G(62.11(b))I 7.2I(D.3g(b,7,M));N b=D.3g(b,7);J a=b.K&&b[b.K-1]!==12&&!b.16;I 7.1E(H(){I a?D.2L(7,b)<0:7!=b})},1e:H(a){I 7.2I(D.4r(D.2R(7.3p(),1j a==\'23\'?D(a):D.2d(a))))},3F:H(a){I!!a&&D.3g(a,7).K>0},7T:H(a){I 7.3F("."+a)},6e:H(b){G(b==12){G(7.K){J c=7[0];G(D.Y(c,"2A")){J e=c.64,63=[],15=c.15,2V=c.O=="2A-2V";G(e<0)I U;R(J i=2V?e:0,2f=2V?e+1:15.K;i<2f;i++){J d=15[i];G(d.2W){b=D.14.1f&&!d.at.2x.an?d.1r:d.2x;G(2V)I b;63.1p(b)}}I 63}N I(7[0].2x||"").1o(/\\r/g,"")}I 12}G(b.1q==4L)b+=\'\';I 7.P(H(){G(7.16!=1)I;G(b.1q==2p&&/5O|5L/.11(7.O))7.4J=(D.2L(7.2x,b)>=0||D.2L(7.34,b)>=0);N G(D.Y(7,"2A")){J a=D.2d(b);D("9R",7).P(H(){7.2W=(D.2L(7.2x,a)>=0||D.2L(7.1r,a)>=0)});G(!a.K)7.64=-1}N 7.2x=b})},2K:H(a){I a==12?(7[0]?7[0].4H:U):7.4E().3v(a)},7b:H(a){I 7.5q(a).21()},79:H(i){I 7.3s(i,i+1)},3s:H(){I 7.2I(2p.44.3s.1w(7,19))},2l:H(b){I 7.2I(D.2l(7,H(a,i){I b.1k(a,i,a)}))},5c:H(){I 7.1e(7.5n)},L:H(d,b){J a=d.1R(".");a[1]=a[1]?"."+a[1]:"";G(b===12){J c=7.5C("9z"+a[1]+"!",[a[0]]);G(c===12&&7.K)c=D.L(7[0],d);I c===12&&a[1]?7.L(a[0]):c}N I 7.1P("9u"+a[1]+"!",[a[0],b]).P(H(){D.L(7,d,b)})},3b:H(a){I 7.P(H(){D.3b(7,a)})},3W:H(g,f,h,d){J e=7.K>1,3x;I 7.P(H(){G(!3x){3x=D.4h(g,7.2z);G(h)3x.9o()}J b=7;G(f&&D.Y(7,"1T")&&D.Y(3x[0],"4F"))b=7.3H("22")[0]||7.3U(7.2z.3h("22"));J c=D([]);D.P(3x,H(){J a=e?D(7).5y(M)[0]:7;G(D.Y(a,"1m"))c=c.1e(a);N{G(a.16==1)c=c.1e(D("1m",a).21());d.1k(b,a)}});c.P(6T)})}};D.17.5j.44=D.17;H 6T(i,a){G(a.4d)D.3Y({1a:a.4d,31:Q,1O:"1m"});N D.5u(a.1r||a.6O||a.4H||"");G(a.1d)a.1d.37(a)}H 1z(){I+2B 8J}D.1l=D.17.1l=H(){J b=19[0]||{},i=1,K=19.K,4x=Q,15;G(b.1q==8I){4x=b;b=19[1]||{};i=2}G(1j b!="49"&&1j b!="H")b={};G(K==i){b=7;--i}R(;i<K;i++)G((15=19[i])!=U)R(J c 1n 15){J a=b[c],2w=15[c];G(b===2w)6M;G(4x&&2w&&1j 2w=="49"&&!2w.16)b[c]=D.1l(4x,a||(2w.K!=U?[]:{}),2w);N G(2w!==12)b[c]=2w}I b};J E="4M"+1z(),6K=0,5r={},6G=/z-?5i|8B-?8A|1y|6B|8v-?1Z/i,3P=S.3P||{};D.1l({8u:H(a){1b.$=3m$;G(a)1b.4M=w;I D},1D:H(a){I!!a&&1j a!="23"&&!a.Y&&a.1q!=2p&&/^[\\s[]?H/.11(a+"")},4n:H(a){I a.1C&&!a.1c||a.2j&&a.2z&&!a.2z.1c},5u:H(a){a=D.3k(a);G(a){J b=S.3H("6w")[0]||S.1C,1m=S.3h("1m");1m.O="1r/4t";G(D.14.1f)1m.1r=a;N 1m.3U(S.5F(a));b.39(1m,b.1x);b.37(1m)}},Y:H(b,a){I b.Y&&b.Y.2r()==a.2r()},1Y:{},L:H(c,d,b){c=c==1b?5r:c;J a=c[E];G(!a)a=c[E]=++6K;G(d&&!D.1Y[a])D.1Y[a]={};G(b!==12)D.1Y[a][d]=b;I d?D.1Y[a][d]:a},3b:H(c,b){c=c==1b?5r:c;J a=c[E];G(b){G(D.1Y[a]){2U D.1Y[a][b];b="";R(b 1n D.1Y[a])1X;G(!b)D.3b(c)}}N{1U{2U c[E]}1V(e){G(c.5l)c.5l(E)}2U D.1Y[a]}},P:H(d,a,c){J e,i=0,K=d.K;G(c){G(K==12){R(e 1n d)G(a.1w(d[e],c)===Q)1X}N R(;i<K;)G(a.1w(d[i++],c)===Q)1X}N{G(K==12){R(e 1n d)G(a.1k(d[e],e,d[e])===Q)1X}N R(J b=d[0];i<K&&a.1k(b,i,b)!==Q;b=d[++i]){}}I d},1i:H(b,a,c,i,d){G(D.1D(a))a=a.1k(b,i);I a&&a.1q==4L&&c=="2a"&&!6G.11(d)?a+"2X":a},1F:{1e:H(c,b){D.P((b||"").1R(/\\s+/),H(i,a){G(c.16==1&&!D.1F.3T(c.1F,a))c.1F+=(c.1F?" ":"")+a})},21:H(c,b){G(c.16==1)c.1F=b!=12?D.3C(c.1F.1R(/\\s+/),H(a){I!D.1F.3T(b,a)}).6s(" "):""},3T:H(b,a){I D.2L(a,(b.1F||b).6r().1R(/\\s+/))>-1}},6q:H(b,c,a){J e={};R(J d 1n c){e[d]=b.V[d];b.V[d]=c[d]}a.1k(b);R(J d 1n c)b.V[d]=e[d]},1g:H(d,e,c){G(e=="2h"||e=="1Z"){J b,3X={30:"5x",5g:"1G",18:"3I"},35=e=="2h"?["5e","6k"]:["5G","6i"];H 5b(){b=e=="2h"?d.8f:d.8c;J a=0,2C=0;D.P(35,H(){a+=3d(D.2a(d,"57"+7,M))||0;2C+=3d(D.2a(d,"2C"+7+"4b",M))||0});b-=29.83(a+2C)}G(D(d).3F(":4j"))5b();N D.6q(d,3X,5b);I 29.2f(0,b)}I D.2a(d,e,c)},2a:H(f,l,k){J e,V=f.V;H 3E(b){G(!D.14.2k)I Q;J a=3P.54(b,U);I!a||a.52("3E")==""}G(l=="1y"&&D.14.1f){e=D.1K(V,"1y");I e==""?"1":e}G(D.14.2G&&l=="18"){J d=V.50;V.50="0 7Y 7W";V.50=d}G(l.1I(/4i/i))l=y;G(!k&&V&&V[l])e=V[l];N G(3P.54){G(l.1I(/4i/i))l="4i";l=l.1o(/([A-Z])/g,"-$1").3y();J c=3P.54(f,U);G(c&&!3E(f))e=c.52(l);N{J g=[],2E=[],a=f,i=0;R(;a&&3E(a);a=a.1d)2E.6h(a);R(;i<2E.K;i++)G(3E(2E[i])){g[i]=2E[i].V.18;2E[i].V.18="3I"}e=l=="18"&&g[2E.K-1]!=U?"2F":(c&&c.52(l))||"";R(i=0;i<g.K;i++)G(g[i]!=U)2E[i].V.18=g[i]}G(l=="1y"&&e=="")e="1"}N G(f.4g){J h=l.1o(/\\-(\\w)/g,H(a,b){I b.2r()});e=f.4g[l]||f.4g[h];G(!/^\\d+(2X)?$/i.11(e)&&/^\\d/.11(e)){J j=V.1A,66=f.65.1A;f.65.1A=f.4g.1A;V.1A=e||0;e=V.aM+"2X";V.1A=j;f.65.1A=66}}I e},4h:H(l,h){J k=[];h=h||S;G(1j h.3h==\'12\')h=h.2z||h[0]&&h[0].2z||S;D.P(l,H(i,d){G(!d)I;G(d.1q==4L)d+=\'\';G(1j d=="23"){d=d.1o(/(<(\\w+)[^>]*?)\\/>/g,H(b,a,c){I c.1I(/^(aK|4f|7E|aG|4T|7A|aB|3n|az|ay|av)$/i)?b:a+"></"+c+">"});J f=D.3k(d).3y(),1v=h.3h("1v");J e=!f.1h("<au")&&[1,"<2A 7w=\'7w\'>","</2A>"]||!f.1h("<ar")&&[1,"<7v>","</7v>"]||f.1I(/^<(aq|22|am|ak|ai)/)&&[1,"<1T>","</1T>"]||!f.1h("<4F")&&[2,"<1T><22>","</22></1T>"]||(!f.1h("<af")||!f.1h("<ad"))&&[3,"<1T><22><4F>","</4F></22></1T>"]||!f.1h("<7E")&&[2,"<1T><22></22><7q>","</7q></1T>"]||D.14.1f&&[1,"1v<1v>","</1v>"]||[0,"",""];1v.4H=e[1]+d+e[2];1B(e[0]--)1v=1v.5T;G(D.14.1f){J g=!f.1h("<1T")&&f.1h("<22")<0?1v.1x&&1v.1x.3t:e[1]=="<1T>"&&f.1h("<22")<0?1v.3t:[];R(J j=g.K-1;j>=0;--j)G(D.Y(g[j],"22")&&!g[j].3t.K)g[j].1d.37(g[j]);G(/^\\s/.11(d))1v.39(h.5F(d.1I(/^\\s*/)[0]),1v.1x)}d=D.2d(1v.3t)}G(d.K===0&&(!D.Y(d,"3V")&&!D.Y(d,"2A")))I;G(d[0]==12||D.Y(d,"3V")||d.15)k.1p(d);N k=D.2R(k,d)});I k},1K:H(d,f,c){G(!d||d.16==3||d.16==8)I 12;J e=!D.4n(d),40=c!==12,1f=D.14.1f;f=e&&D.3X[f]||f;G(d.2j){J g=/5Q|4d|V/.11(f);G(f=="2W"&&D.14.2k)d.1d.64;G(f 1n d&&e&&!g){G(40){G(f=="O"&&D.Y(d,"4T")&&d.1d)7p"O a3 a1\'t 9V 9U";d[f]=c}G(D.Y(d,"3V")&&d.7i(f))I d.7i(f).76;I d[f]}G(1f&&e&&f=="V")I D.1K(d.V,"9T",c);G(40)d.9Q(f,""+c);J h=1f&&e&&g?d.4G(f,2):d.4G(f);I h===U?12:h}G(1f&&f=="1y"){G(40){d.6B=1;d.1E=(d.1E||"").1o(/7f\\([^)]*\\)/,"")+(3r(c)+\'\'=="9L"?"":"7f(1y="+c*7a+")")}I d.1E&&d.1E.1h("1y=")>=0?(3d(d.1E.1I(/1y=([^)]*)/)[1])/7a)+\'\':""}f=f.1o(/-([a-z])/9H,H(a,b){I b.2r()});G(40)d[f]=c;I d[f]},3k:H(a){I(a||"").1o(/^\\s+|\\s+$/g,"")},2d:H(b){J a=[];G(b!=U){J i=b.K;G(i==U||b.1R||b.4I||b.1k)a[0]=b;N 1B(i)a[--i]=b[i]}I a},2L:H(b,a){R(J i=0,K=a.K;i<K;i++)G(a[i]===b)I i;I-1},2R:H(a,b){J i=0,T,2S=a.K;G(D.14.1f){1B(T=b[i++])G(T.16!=8)a[2S++]=T}N 1B(T=b[i++])a[2S++]=T;I a},4r:H(a){J c=[],2o={};1U{R(J i=0,K=a.K;i<K;i++){J b=D.L(a[i]);G(!2o[b]){2o[b]=M;c.1p(a[i])}}}1V(e){c=a}I c},3C:H(c,a,d){J b=[];R(J i=0,K=c.K;i<K;i++)G(!d!=!a(c[i],i))b.1p(c[i]);I b},2l:H(d,a){J c=[];R(J i=0,K=d.K;i<K;i++){J b=a(d[i],i);G(b!=U)c[c.K]=b}I c.7d.1w([],c)}});J v=9B.9A.3y();D.14={5B:(v.1I(/.+(?:9y|9x|9w|9v)[\\/: ]([\\d.]+)/)||[])[1],2k:/75/.11(v),2G:/2G/.11(v),1f:/1f/.11(v)&&!/2G/.11(v),42:/42/.11(v)&&!/(9s|75)/.11(v)};J y=D.14.1f?"7o":"72";D.1l({71:!D.14.1f||S.70=="6Z",3X:{"R":"9n","9k":"1F","4i":y,72:y,7o:y,9h:"9f",9e:"9d",9b:"99"}});D.P({6W:H(a){I a.1d},97:H(a){I D.4S(a,"1d")},95:H(a){I D.3a(a,2,"2H")},91:H(a){I D.3a(a,2,"4l")},8Z:H(a){I D.4S(a,"2H")},8X:H(a){I D.4S(a,"4l")},8W:H(a){I D.5v(a.1d.1x,a)},8V:H(a){I D.5v(a.1x)},6Q:H(a){I D.Y(a,"8U")?a.8T||a.8S.S:D.2d(a.3t)}},H(c,d){D.17[c]=H(b){J a=D.2l(7,d);G(b&&1j b=="23")a=D.3g(b,a);I 7.2I(D.4r(a))}});D.P({6P:"3v",8Q:"6F",39:"6E",8P:"5q",8O:"7b"},H(c,b){D.17[c]=H(){J a=19;I 7.P(H(){R(J i=0,K=a.K;i<K;i++)D(a[i])[b](7)})}});D.P({8N:H(a){D.1K(7,a,"");G(7.16==1)7.5l(a)},8M:H(a){D.1F.1e(7,a)},8L:H(a){D.1F.21(7,a)},8K:H(a){D.1F[D.1F.3T(7,a)?"21":"1e"](7,a)},21:H(a){G(!a||D.1E(a,[7]).r.K){D("*",7).1e(7).P(H(){D.W.21(7);D.3b(7)});G(7.1d)7.1d.37(7)}},4E:H(){D(">*",7).21();1B(7.1x)7.37(7.1x)}},H(a,b){D.17[a]=H(){I 7.P(b,19)}});D.P(["6N","4b"],H(i,c){J b=c.3y();D.17[b]=H(a){I 7[0]==1b?D.14.2G&&S.1c["5t"+c]||D.14.2k&&1b["5s"+c]||S.70=="6Z"&&S.1C["5t"+c]||S.1c["5t"+c]:7[0]==S?29.2f(29.2f(S.1c["4y"+c],S.1C["4y"+c]),29.2f(S.1c["2i"+c],S.1C["2i"+c])):a==12?(7.K?D.1g(7[0],b):U):7.1g(b,a.1q==56?a:a+"2X")}});H 25(a,b){I a[0]&&3r(D.2a(a[0],b,M),10)||0}J C=D.14.2k&&3r(D.14.5B)<8H?"(?:[\\\\w*3m-]|\\\\\\\\.)":"(?:[\\\\w\\8F-\\8E*3m-]|\\\\\\\\.)",6L=2B 4v("^>\\\\s*("+C+"+)"),6J=2B 4v("^("+C+"+)(#)("+C+"+)"),6I=2B 4v("^([#.]?)("+C+"*)");D.1l({6H:{"":H(a,i,m){I m[2]=="*"||D.Y(a,m[2])},"#":H(a,i,m){I a.4G("2v")==m[2]},":":{8D:H(a,i,m){I i<m[3]-0},8C:H(a,i,m){I i>m[3]-0},3a:H(a,i,m){I m[3]-0==i},79:H(a,i,m){I m[3]-0==i},3o:H(a,i){I i==0},3S:H(a,i,m,r){I i==r.K-1},6D:H(a,i){I i%2==0},6C:H(a,i){I i%2},"3o-4u":H(a){I a.1d.3H("*")[0]==a},"3S-4u":H(a){I D.3a(a.1d.5T,1,"4l")==a},"8z-4u":H(a){I!D.3a(a.1d.5T,2,"4l")},6W:H(a){I a.1x},4E:H(a){I!a.1x},8y:H(a,i,m){I(a.6O||a.8x||D(a).1r()||"").1h(m[3])>=0},4j:H(a){I"1G"!=a.O&&D.1g(a,"18")!="2F"&&D.1g(a,"5g")!="1G"},1G:H(a){I"1G"==a.O||D.1g(a,"18")=="2F"||D.1g(a,"5g")=="1G"},8w:H(a){I!a.3R},3R:H(a){I a.3R},4J:H(a){I a.4J},2W:H(a){I a.2W||D.1K(a,"2W")},1r:H(a){I"1r"==a.O},5O:H(a){I"5O"==a.O},5L:H(a){I"5L"==a.O},5p:H(a){I"5p"==a.O},3Q:H(a){I"3Q"==a.O},5o:H(a){I"5o"==a.O},6A:H(a){I"6A"==a.O},6z:H(a){I"6z"==a.O},2s:H(a){I"2s"==a.O||D.Y(a,"2s")},4T:H(a){I/4T|2A|6y|2s/i.11(a.Y)},3T:H(a,i,m){I D.2q(m[3],a).K},8t:H(a){I/h\\d/i.11(a.Y)},8s:H(a){I D.3C(D.3O,H(b){I a==b.T}).K}}},6x:[/^(\\[) *@?([\\w-]+) *([!*$^~=]*) *(\'?"?)(.*?)\\4 *\\]/,/^(:)([\\w-]+)\\("?\'?(.*?(\\(.*?\\))?[^(]*?)"?\'?\\)/,2B 4v("^([:.#]*)("+C+"+)")],3g:H(a,c,b){J d,1t=[];1B(a&&a!=d){d=a;J f=D.1E(a,c,b);a=f.t.1o(/^\\s*,\\s*/,"");1t=b?c=f.r:D.2R(1t,f.r)}I 1t},2q:H(t,o){G(1j t!="23")I[t];G(o&&o.16!=1&&o.16!=9)I[];o=o||S;J d=[o],2o=[],3S,Y;1B(t&&3S!=t){J r=[];3S=t;t=D.3k(t);J l=Q,3j=6L,m=3j.2D(t);G(m){Y=m[1].2r();R(J i=0;d[i];i++)R(J c=d[i].1x;c;c=c.2H)G(c.16==1&&(Y=="*"||c.Y.2r()==Y))r.1p(c);d=r;t=t.1o(3j,"");G(t.1h(" ")==0)6M;l=M}N{3j=/^([>+~])\\s*(\\w*)/i;G((m=3j.2D(t))!=U){r=[];J k={};Y=m[2].2r();m=m[1];R(J j=0,3i=d.K;j<3i;j++){J n=m=="~"||m=="+"?d[j].2H:d[j].1x;R(;n;n=n.2H)G(n.16==1){J g=D.L(n);G(m=="~"&&k[g])1X;G(!Y||n.Y.2r()==Y){G(m=="~")k[g]=M;r.1p(n)}G(m=="+")1X}}d=r;t=D.3k(t.1o(3j,""));l=M}}G(t&&!l){G(!t.1h(",")){G(o==d[0])d.4s();2o=D.2R(2o,d);r=d=[o];t=" "+t.6v(1,t.K)}N{J h=6J;J m=h.2D(t);G(m){m=[0,m[2],m[3],m[1]]}N{h=6I;m=h.2D(t)}m[2]=m[2].1o(/\\\\/g,"");J f=d[d.K-1];G(m[1]=="#"&&f&&f.61&&!D.4n(f)){J p=f.61(m[2]);G((D.14.1f||D.14.2G)&&p&&1j p.2v=="23"&&p.2v!=m[2])p=D(\'[@2v="\'+m[2]+\'"]\',f)[0];d=r=p&&(!m[3]||D.Y(p,m[3]))?[p]:[]}N{R(J i=0;d[i];i++){J a=m[1]=="#"&&m[3]?m[3]:m[1]!=""||m[0]==""?"*":m[2];G(a=="*"&&d[i].Y.3y()=="49")a="3n";r=D.2R(r,d[i].3H(a))}G(m[1]==".")r=D.5m(r,m[2]);G(m[1]=="#"){J e=[];R(J i=0;r[i];i++)G(r[i].4G("2v")==m[2]){e=[r[i]];1X}r=e}d=r}t=t.1o(h,"")}}G(t){J b=D.1E(t,r);d=r=b.r;t=D.3k(b.t)}}G(t)d=[];G(d&&o==d[0])d.4s();2o=D.2R(2o,d);I 2o},5m:H(r,m,a){m=" "+m+" ";J c=[];R(J i=0;r[i];i++){J b=(" "+r[i].1F+" ").1h(m)>=0;G(!a&&b||a&&!b)c.1p(r[i])}I c},1E:H(t,r,h){J d;1B(t&&t!=d){d=t;J p=D.6x,m;R(J i=0;p[i];i++){m=p[i].2D(t);G(m){t=t.8r(m[0].K);m[2]=m[2].1o(/\\\\/g,"");1X}}G(!m)1X;G(m[1]==":"&&m[2]=="4Y")r=62.11(m[3])?D.1E(m[3],r,M).r:D(r).4Y(m[3]);N G(m[1]==".")r=D.5m(r,m[2],h);N G(m[1]=="["){J g=[],O=m[3];R(J i=0,3i=r.K;i<3i;i++){J a=r[i],z=a[D.3X[m[2]]||m[2]];G(z==U||/5Q|4d|2W/.11(m[2]))z=D.1K(a,m[2])||\'\';G((O==""&&!!z||O=="="&&z==m[5]||O=="!="&&z!=m[5]||O=="^="&&z&&!z.1h(m[5])||O=="$="&&z.6v(z.K-m[5].K)==m[5]||(O=="*="||O=="~=")&&z.1h(m[5])>=0)^h)g.1p(a)}r=g}N G(m[1]==":"&&m[2]=="3a-4u"){J e={},g=[],11=/(-?)(\\d*)n((?:\\+|-)?\\d*)/.2D(m[3]=="6D"&&"2n"||m[3]=="6C"&&"2n+1"||!/\\D/.11(m[3])&&"8q+"+m[3]||m[3]),3o=(11[1]+(11[2]||1))-0,d=11[3]-0;R(J i=0,3i=r.K;i<3i;i++){J j=r[i],1d=j.1d,2v=D.L(1d);G(!e[2v]){J c=1;R(J n=1d.1x;n;n=n.2H)G(n.16==1)n.4q=c++;e[2v]=M}J b=Q;G(3o==0){G(j.4q==d)b=M}N G((j.4q-d)%3o==0&&(j.4q-d)/3o>=0)b=M;G(b^h)g.1p(j)}r=g}N{J f=D.6H[m[1]];G(1j f=="49")f=f[m[2]];G(1j f=="23")f=6u("Q||H(a,i){I "+f+";}");r=D.3C(r,H(a,i){I f(a,i,m,r)},h)}}I{r:r,t:t}},4S:H(b,c){J a=[],1t=b[c];1B(1t&&1t!=S){G(1t.16==1)a.1p(1t);1t=1t[c]}I a},3a:H(a,e,c,b){e=e||1;J d=0;R(;a;a=a[c])G(a.16==1&&++d==e)1X;I a},5v:H(n,a){J r=[];R(;n;n=n.2H){G(n.16==1&&n!=a)r.1p(n)}I r}});D.W={1e:H(f,i,g,e){G(f.16==3||f.16==8)I;G(D.14.1f&&f.4I)f=1b;G(!g.24)g.24=7.24++;G(e!=12){J h=g;g=7.3M(h,H(){I h.1w(7,19)});g.L=e}J j=D.L(f,"3w")||D.L(f,"3w",{}),1H=D.L(f,"1H")||D.L(f,"1H",H(){G(1j D!="12"&&!D.W.5k)I D.W.1H.1w(19.3L.T,19)});1H.T=f;D.P(i.1R(/\\s+/),H(c,b){J a=b.1R(".");b=a[0];g.O=a[1];J d=j[b];G(!d){d=j[b]={};G(!D.W.2t[b]||D.W.2t[b].4p.1k(f)===Q){G(f.3K)f.3K(b,1H,Q);N G(f.6t)f.6t("4o"+b,1H)}}d[g.24]=g;D.W.26[b]=M});f=U},24:1,26:{},21:H(e,h,f){G(e.16==3||e.16==8)I;J i=D.L(e,"3w"),1L,5i;G(i){G(h==12||(1j h=="23"&&h.8p(0)=="."))R(J g 1n i)7.21(e,g+(h||""));N{G(h.O){f=h.2y;h=h.O}D.P(h.1R(/\\s+/),H(b,a){J c=a.1R(".");a=c[0];G(i[a]){G(f)2U i[a][f.24];N R(f 1n i[a])G(!c[1]||i[a][f].O==c[1])2U i[a][f];R(1L 1n i[a])1X;G(!1L){G(!D.W.2t[a]||D.W.2t[a].4A.1k(e)===Q){G(e.6p)e.6p(a,D.L(e,"1H"),Q);N G(e.6n)e.6n("4o"+a,D.L(e,"1H"))}1L=U;2U i[a]}}})}R(1L 1n i)1X;G(!1L){J d=D.L(e,"1H");G(d)d.T=U;D.3b(e,"3w");D.3b(e,"1H")}}},1P:H(h,c,f,g,i){c=D.2d(c);G(h.1h("!")>=0){h=h.3s(0,-1);J a=M}G(!f){G(7.26[h])D("*").1e([1b,S]).1P(h,c)}N{G(f.16==3||f.16==8)I 12;J b,1L,17=D.1D(f[h]||U),W=!c[0]||!c[0].32;G(W){c.6h({O:h,2J:f,32:H(){},3J:H(){},4C:1z()});c[0][E]=M}c[0].O=h;G(a)c[0].6m=M;J d=D.L(f,"1H");G(d)b=d.1w(f,c);G((!17||(D.Y(f,\'a\')&&h=="4V"))&&f["4o"+h]&&f["4o"+h].1w(f,c)===Q)b=Q;G(W)c.4s();G(i&&D.1D(i)){1L=i.1w(f,b==U?c:c.7d(b));G(1L!==12)b=1L}G(17&&g!==Q&&b!==Q&&!(D.Y(f,\'a\')&&h=="4V")){7.5k=M;1U{f[h]()}1V(e){}}7.5k=Q}I b},1H:H(b){J a,1L,38,5f,4m;b=19[0]=D.W.6l(b||1b.W);38=b.O.1R(".");b.O=38[0];38=38[1];5f=!38&&!b.6m;4m=(D.L(7,"3w")||{})[b.O];R(J j 1n 4m){J c=4m[j];G(5f||c.O==38){b.2y=c;b.L=c.L;1L=c.1w(7,19);G(a!==Q)a=1L;G(1L===Q){b.32();b.3J()}}}I a},6l:H(b){G(b[E]==M)I b;J d=b;b={8o:d};J c="8n 8m 8l 8k 2s 8j 47 5d 6j 5E 8i L 8h 8g 4K 2y 5a 59 8e 8b 58 6f 8a 88 4k 87 86 84 6d 2J 4C 6c O 82 81 35".1R(" ");R(J i=c.K;i;i--)b[c[i]]=d[c[i]];b[E]=M;b.32=H(){G(d.32)d.32();d.80=Q};b.3J=H(){G(d.3J)d.3J();d.7Z=M};b.4C=b.4C||1z();G(!b.2J)b.2J=b.6d||S;G(b.2J.16==3)b.2J=b.2J.1d;G(!b.4k&&b.4K)b.4k=b.4K==b.2J?b.6c:b.4K;G(b.58==U&&b.5d!=U){J a=S.1C,1c=S.1c;b.58=b.5d+(a&&a.2e||1c&&1c.2e||0)-(a.6b||0);b.6f=b.6j+(a&&a.2c||1c&&1c.2c||0)-(a.6a||0)}G(!b.35&&((b.47||b.47===0)?b.47:b.5a))b.35=b.47||b.5a;G(!b.59&&b.5E)b.59=b.5E;G(!b.35&&b.2s)b.35=(b.2s&1?1:(b.2s&2?3:(b.2s&4?2:0)));I b},3M:H(a,b){b.24=a.24=a.24||b.24||7.24++;I b},2t:{27:{4p:H(){55();I},4A:H(){I}},3D:{4p:H(){G(D.14.1f)I Q;D(7).2O("53",D.W.2t.3D.2y);I M},4A:H(){G(D.14.1f)I Q;D(7).4e("53",D.W.2t.3D.2y);I M},2y:H(a){G(F(a,7))I M;a.O="3D";I D.W.1H.1w(7,19)}},3N:{4p:H(){G(D.14.1f)I Q;D(7).2O("51",D.W.2t.3N.2y);I M},4A:H(){G(D.14.1f)I Q;D(7).4e("51",D.W.2t.3N.2y);I M},2y:H(a){G(F(a,7))I M;a.O="3N";I D.W.1H.1w(7,19)}}}};D.17.1l({2O:H(c,a,b){I c=="4X"?7.2V(c,a,b):7.P(H(){D.W.1e(7,c,b||a,b&&a)})},2V:H(d,b,c){J e=D.W.3M(c||b,H(a){D(7).4e(a,e);I(c||b).1w(7,19)});I 7.P(H(){D.W.1e(7,d,e,c&&b)})},4e:H(a,b){I 7.P(H(){D.W.21(7,a,b)})},1P:H(c,a,b){I 7.P(H(){D.W.1P(c,a,7,M,b)})},5C:H(c,a,b){I 7[0]&&D.W.1P(c,a,7[0],Q,b)},2m:H(b){J c=19,i=1;1B(i<c.K)D.W.3M(b,c[i++]);I 7.4V(D.W.3M(b,H(a){7.4Z=(7.4Z||0)%i;a.32();I c[7.4Z++].1w(7,19)||Q}))},7X:H(a,b){I 7.2O(\'3D\',a).2O(\'3N\',b)},27:H(a){55();G(D.2Q)a.1k(S,D);N D.3A.1p(H(){I a.1k(7,D)});I 7}});D.1l({2Q:Q,3A:[],27:H(){G(!D.2Q){D.2Q=M;G(D.3A){D.P(D.3A,H(){7.1k(S)});D.3A=U}D(S).5C("27")}}});J x=Q;H 55(){G(x)I;x=M;G(S.3K&&!D.14.2G)S.3K("69",D.27,Q);G(D.14.1f&&1b==1S)(H(){G(D.2Q)I;1U{S.1C.7V("1A")}1V(3e){3B(19.3L,0);I}D.27()})();G(D.14.2G)S.3K("69",H(){G(D.2Q)I;R(J i=0;i<S.4W.K;i++)G(S.4W[i].3R){3B(19.3L,0);I}D.27()},Q);G(D.14.2k){J a;(H(){G(D.2Q)I;G(S.3f!="68"&&S.3f!="1J"){3B(19.3L,0);I}G(a===12)a=D("V, 7A[7U=7S]").K;G(S.4W.K!=a){3B(19.3L,0);I}D.27()})()}D.W.1e(1b,"43",D.27)}D.P(("7R,7Q,43,85,4y,4X,4V,7P,"+"7O,7N,89,53,51,7M,2A,"+"5o,7L,7K,8d,3e").1R(","),H(i,b){D.17[b]=H(a){I a?7.2O(b,a):7.1P(b)}});J F=H(a,c){J b=a.4k;1B(b&&b!=c)1U{b=b.1d}1V(3e){b=c}I b==c};D(1b).2O("4X",H(){D("*").1e(S).4e()});D.17.1l({67:D.17.43,43:H(g,d,c){G(1j g!=\'23\')I 7.67(g);J e=g.1h(" ");G(e>=0){J i=g.3s(e,g.K);g=g.3s(0,e)}c=c||H(){};J f="2P";G(d)G(D.1D(d)){c=d;d=U}N{d=D.3n(d);f="6g"}J h=7;D.3Y({1a:g,O:f,1O:"2K",L:d,1J:H(a,b){G(b=="1W"||b=="7J")h.2K(i?D("<1v/>").3v(a.4U.1o(/<1m(.|\\s)*?\\/1m>/g,"")).2q(i):a.4U);h.P(c,[a.4U,b,a])}});I 7},aL:H(){I D.3n(7.7I())},7I:H(){I 7.2l(H(){I D.Y(7,"3V")?D.2d(7.aH):7}).1E(H(){I 7.34&&!7.3R&&(7.4J||/2A|6y/i.11(7.Y)||/1r|1G|3Q/i.11(7.O))}).2l(H(i,c){J b=D(7).6e();I b==U?U:b.1q==2p?D.2l(b,H(a,i){I{34:c.34,2x:a}}):{34:c.34,2x:b}}).3p()}});D.P("7H,7G,7F,7D,7C,7B".1R(","),H(i,o){D.17[o]=H(f){I 7.2O(o,f)}});J B=1z();D.1l({3p:H(d,b,a,c){G(D.1D(b)){a=b;b=U}I D.3Y({O:"2P",1a:d,L:b,1W:a,1O:c})},aE:H(b,a){I D.3p(b,U,a,"1m")},aD:H(c,b,a){I D.3p(c,b,a,"3z")},aC:H(d,b,a,c){G(D.1D(b)){a=b;b={}}I D.3Y({O:"6g",1a:d,L:b,1W:a,1O:c})},aA:H(a){D.1l(D.60,a)},60:{1a:5Z.5Q,26:M,O:"2P",2T:0,7z:"4R/x-ax-3V-aw",7x:M,31:M,L:U,5Y:U,3Q:U,4Q:{2N:"4R/2N, 1r/2N",2K:"1r/2K",1m:"1r/4t, 4R/4t",3z:"4R/3z, 1r/4t",1r:"1r/as",4w:"*/*"}},4z:{},3Y:H(s){s=D.1l(M,s,D.1l(M,{},D.60,s));J g,2Z=/=\\?(&|$)/g,1u,L,O=s.O.2r();G(s.L&&s.7x&&1j s.L!="23")s.L=D.3n(s.L);G(s.1O=="4P"){G(O=="2P"){G(!s.1a.1I(2Z))s.1a+=(s.1a.1I(/\\?/)?"&":"?")+(s.4P||"7u")+"=?"}N G(!s.L||!s.L.1I(2Z))s.L=(s.L?s.L+"&":"")+(s.4P||"7u")+"=?";s.1O="3z"}G(s.1O=="3z"&&(s.L&&s.L.1I(2Z)||s.1a.1I(2Z))){g="4P"+B++;G(s.L)s.L=(s.L+"").1o(2Z,"="+g+"$1");s.1a=s.1a.1o(2Z,"="+g+"$1");s.1O="1m";1b[g]=H(a){L=a;1W();1J();1b[g]=12;1U{2U 1b[g]}1V(e){}G(i)i.37(h)}}G(s.1O=="1m"&&s.1Y==U)s.1Y=Q;G(s.1Y===Q&&O=="2P"){J j=1z();J k=s.1a.1o(/(\\?|&)3m=.*?(&|$)/,"$ap="+j+"$2");s.1a=k+((k==s.1a)?(s.1a.1I(/\\?/)?"&":"?")+"3m="+j:"")}G(s.L&&O=="2P"){s.1a+=(s.1a.1I(/\\?/)?"&":"?")+s.L;s.L=U}G(s.26&&!D.4O++)D.W.1P("7H");J n=/^(?:\\w+:)?\\/\\/([^\\/?#]+)/;G(s.1O=="1m"&&O=="2P"&&n.11(s.1a)&&n.2D(s.1a)[1]!=5Z.al){J i=S.3H("6w")[0];J h=S.3h("1m");h.4d=s.1a;G(s.7t)h.aj=s.7t;G(!g){J l=Q;h.ah=h.ag=H(){G(!l&&(!7.3f||7.3f=="68"||7.3f=="1J")){l=M;1W();1J();i.37(h)}}}i.3U(h);I 12}J m=Q;J c=1b.7s?2B 7s("ae.ac"):2B 7r();G(s.5Y)c.6R(O,s.1a,s.31,s.5Y,s.3Q);N c.6R(O,s.1a,s.31);1U{G(s.L)c.4B("ab-aa",s.7z);G(s.5S)c.4B("a9-5R-a8",D.4z[s.1a]||"a7, a6 a5 a4 5N:5N:5N a2");c.4B("X-9Z-9Y","7r");c.4B("9W",s.1O&&s.4Q[s.1O]?s.4Q[s.1O]+", */*":s.4Q.4w)}1V(e){}G(s.7m&&s.7m(c,s)===Q){s.26&&D.4O--;c.7l();I Q}G(s.26)D.W.1P("7B",[c,s]);J d=H(a){G(!m&&c&&(c.3f==4||a=="2T")){m=M;G(f){7k(f);f=U}1u=a=="2T"&&"2T"||!D.7j(c)&&"3e"||s.5S&&D.7h(c,s.1a)&&"7J"||"1W";G(1u=="1W"){1U{L=D.6X(c,s.1O,s.9S)}1V(e){1u="5J"}}G(1u=="1W"){J b;1U{b=c.5I("7g-5R")}1V(e){}G(s.5S&&b)D.4z[s.1a]=b;G(!g)1W()}N D.5H(s,c,1u);1J();G(s.31)c=U}};G(s.31){J f=4I(d,13);G(s.2T>0)3B(H(){G(c){c.7l();G(!m)d("2T")}},s.2T)}1U{c.9P(s.L)}1V(e){D.5H(s,c,U,e)}G(!s.31)d();H 1W(){G(s.1W)s.1W(L,1u);G(s.26)D.W.1P("7C",[c,s])}H 1J(){G(s.1J)s.1J(c,1u);G(s.26)D.W.1P("7F",[c,s]);G(s.26&&!--D.4O)D.W.1P("7G")}I c},5H:H(s,a,b,e){G(s.3e)s.3e(a,b,e);G(s.26)D.W.1P("7D",[a,s,e])},4O:0,7j:H(a){1U{I!a.1u&&5Z.9O=="5p:"||(a.1u>=7e&&a.1u<9N)||a.1u==7c||a.1u==9K||D.14.2k&&a.1u==12}1V(e){}I Q},7h:H(a,c){1U{J b=a.5I("7g-5R");I a.1u==7c||b==D.4z[c]||D.14.2k&&a.1u==12}1V(e){}I Q},6X:H(a,c,b){J d=a.5I("9J-O"),2N=c=="2N"||!c&&d&&d.1h("2N")>=0,L=2N?a.9I:a.4U;G(2N&&L.1C.2j=="5J")7p"5J";G(b)L=b(L,c);G(c=="1m")D.5u(L);G(c=="3z")L=6u("("+L+")");I L},3n:H(a){J s=[];G(a.1q==2p||a.5w)D.P(a,H(){s.1p(3u(7.34)+"="+3u(7.2x))});N R(J j 1n a)G(a[j]&&a[j].1q==2p)D.P(a[j],H(){s.1p(3u(j)+"="+3u(7))});N s.1p(3u(j)+"="+3u(D.1D(a[j])?a[j]():a[j]));I s.6s("&").1o(/%20/g,"+")}});D.17.1l({1N:H(c,b){I c?7.2g({1Z:"1N",2h:"1N",1y:"1N"},c,b):7.1E(":1G").P(H(){7.V.18=7.5D||"";G(D.1g(7,"18")=="2F"){J a=D("<"+7.2j+" />").6P("1c");7.V.18=a.1g("18");G(7.V.18=="2F")7.V.18="3I";a.21()}}).3l()},1M:H(b,a){I b?7.2g({1Z:"1M",2h:"1M",1y:"1M"},b,a):7.1E(":4j").P(H(){7.5D=7.5D||D.1g(7,"18");7.V.18="2F"}).3l()},78:D.17.2m,2m:H(a,b){I D.1D(a)&&D.1D(b)?7.78.1w(7,19):a?7.2g({1Z:"2m",2h:"2m",1y:"2m"},a,b):7.P(H(){D(7)[D(7).3F(":1G")?"1N":"1M"]()})},9G:H(b,a){I 7.2g({1Z:"1N"},b,a)},9F:H(b,a){I 7.2g({1Z:"1M"},b,a)},9E:H(b,a){I 7.2g({1Z:"2m"},b,a)},9D:H(b,a){I 7.2g({1y:"1N"},b,a)},9M:H(b,a){I 7.2g({1y:"1M"},b,a)},9C:H(c,a,b){I 7.2g({1y:a},c,b)},2g:H(k,j,i,g){J h=D.77(j,i,g);I 7[h.36===Q?"P":"36"](H(){G(7.16!=1)I Q;J f=D.1l({},h),p,1G=D(7).3F(":1G"),46=7;R(p 1n k){G(k[p]=="1M"&&1G||k[p]=="1N"&&!1G)I f.1J.1k(7);G(p=="1Z"||p=="2h"){f.18=D.1g(7,"18");f.33=7.V.33}}G(f.33!=U)7.V.33="1G";f.45=D.1l({},k);D.P(k,H(c,a){J e=2B D.28(46,f,c);G(/2m|1N|1M/.11(a))e[a=="2m"?1G?"1N":"1M":a](k);N{J b=a.6r().1I(/^([+-]=)?([\\d+-.]+)(.*)$/),2b=e.1t(M)||0;G(b){J d=3d(b[2]),2M=b[3]||"2X";G(2M!="2X"){46.V[c]=(d||1)+2M;2b=((d||1)/e.1t(M))*2b;46.V[c]=2b+2M}G(b[1])d=((b[1]=="-="?-1:1)*d)+2b;e.3G(2b,d,2M)}N e.3G(2b,a,"")}});I M})},36:H(a,b){G(D.1D(a)||(a&&a.1q==2p)){b=a;a="28"}G(!a||(1j a=="23"&&!b))I A(7[0],a);I 7.P(H(){G(b.1q==2p)A(7,a,b);N{A(7,a).1p(b);G(A(7,a).K==1)b.1k(7)}})},9X:H(b,c){J a=D.3O;G(b)7.36([]);7.P(H(){R(J i=a.K-1;i>=0;i--)G(a[i].T==7){G(c)a[i](M);a.7n(i,1)}});G(!c)7.5A();I 7}});J A=H(b,c,a){G(b){c=c||"28";J q=D.L(b,c+"36");G(!q||a)q=D.L(b,c+"36",D.2d(a))}I q};D.17.5A=H(a){a=a||"28";I 7.P(H(){J q=A(7,a);q.4s();G(q.K)q[0].1k(7)})};D.1l({77:H(b,a,c){J d=b&&b.1q==a0?b:{1J:c||!c&&a||D.1D(b)&&b,2u:b,41:c&&a||a&&a.1q!=9t&&a};d.2u=(d.2u&&d.2u.1q==4L?d.2u:D.28.5K[d.2u])||D.28.5K.74;d.5M=d.1J;d.1J=H(){G(d.36!==Q)D(7).5A();G(D.1D(d.5M))d.5M.1k(7)};I d},41:{73:H(p,n,b,a){I b+a*p},5P:H(p,n,b,a){I((-29.9r(p*29.9q)/2)+0.5)*a+b}},3O:[],48:U,28:H(b,c,a){7.15=c;7.T=b;7.1i=a;G(!c.3Z)c.3Z={}}});D.28.44={4D:H(){G(7.15.2Y)7.15.2Y.1k(7.T,7.1z,7);(D.28.2Y[7.1i]||D.28.2Y.4w)(7);G(7.1i=="1Z"||7.1i=="2h")7.T.V.18="3I"},1t:H(a){G(7.T[7.1i]!=U&&7.T.V[7.1i]==U)I 7.T[7.1i];J r=3d(D.1g(7.T,7.1i,a));I r&&r>-9p?r:3d(D.2a(7.T,7.1i))||0},3G:H(c,b,d){7.5V=1z();7.2b=c;7.3l=b;7.2M=d||7.2M||"2X";7.1z=7.2b;7.2S=7.4N=0;7.4D();J e=7;H t(a){I e.2Y(a)}t.T=7.T;D.3O.1p(t);G(D.48==U){D.48=4I(H(){J a=D.3O;R(J i=0;i<a.K;i++)G(!a[i]())a.7n(i--,1);G(!a.K){7k(D.48);D.48=U}},13)}},1N:H(){7.15.3Z[7.1i]=D.1K(7.T.V,7.1i);7.15.1N=M;7.3G(0,7.1t());G(7.1i=="2h"||7.1i=="1Z")7.T.V[7.1i]="9m";D(7.T).1N()},1M:H(){7.15.3Z[7.1i]=D.1K(7.T.V,7.1i);7.15.1M=M;7.3G(7.1t(),0)},2Y:H(a){J t=1z();G(a||t>7.15.2u+7.5V){7.1z=7.3l;7.2S=7.4N=1;7.4D();7.15.45[7.1i]=M;J b=M;R(J i 1n 7.15.45)G(7.15.45[i]!==M)b=Q;G(b){G(7.15.18!=U){7.T.V.33=7.15.33;7.T.V.18=7.15.18;G(D.1g(7.T,"18")=="2F")7.T.V.18="3I"}G(7.15.1M)7.T.V.18="2F";G(7.15.1M||7.15.1N)R(J p 1n 7.15.45)D.1K(7.T.V,p,7.15.3Z[p])}G(b)7.15.1J.1k(7.T);I Q}N{J n=t-7.5V;7.4N=n/7.15.2u;7.2S=D.41[7.15.41||(D.41.5P?"5P":"73")](7.4N,n,0,1,7.15.2u);7.1z=7.2b+((7.3l-7.2b)*7.2S);7.4D()}I M}};D.1l(D.28,{5K:{9l:9j,9i:7e,74:9g},2Y:{2e:H(a){a.T.2e=a.1z},2c:H(a){a.T.2c=a.1z},1y:H(a){D.1K(a.T.V,"1y",a.1z)},4w:H(a){a.T.V[a.1i]=a.1z+a.2M}}});D.17.2i=H(){J b=0,1S=0,T=7[0],3q;G(T)ao(D.14){J d=T.1d,4a=T,1s=T.1s,1Q=T.2z,5U=2k&&3r(5B)<9c&&!/9a/i.11(v),1g=D.2a,3c=1g(T,"30")=="3c";G(T.7y){J c=T.7y();1e(c.1A+29.2f(1Q.1C.2e,1Q.1c.2e),c.1S+29.2f(1Q.1C.2c,1Q.1c.2c));1e(-1Q.1C.6b,-1Q.1C.6a)}N{1e(T.5X,T.5W);1B(1s){1e(1s.5X,1s.5W);G(42&&!/^t(98|d|h)$/i.11(1s.2j)||2k&&!5U)2C(1s);G(!3c&&1g(1s,"30")=="3c")3c=M;4a=/^1c$/i.11(1s.2j)?4a:1s;1s=1s.1s}1B(d&&d.2j&&!/^1c|2K$/i.11(d.2j)){G(!/^96|1T.*$/i.11(1g(d,"18")))1e(-d.2e,-d.2c);G(42&&1g(d,"33")!="4j")2C(d);d=d.1d}G((5U&&(3c||1g(4a,"30")=="5x"))||(42&&1g(4a,"30")!="5x"))1e(-1Q.1c.5X,-1Q.1c.5W);G(3c)1e(29.2f(1Q.1C.2e,1Q.1c.2e),29.2f(1Q.1C.2c,1Q.1c.2c))}3q={1S:1S,1A:b}}H 2C(a){1e(D.2a(a,"6V",M),D.2a(a,"6U",M))}H 1e(l,t){b+=3r(l,10)||0;1S+=3r(t,10)||0}I 3q};D.17.1l({30:H(){J a=0,1S=0,3q;G(7[0]){J b=7.1s(),2i=7.2i(),4c=/^1c|2K$/i.11(b[0].2j)?{1S:0,1A:0}:b.2i();2i.1S-=25(7,\'94\');2i.1A-=25(7,\'aF\');4c.1S+=25(b,\'6U\');4c.1A+=25(b,\'6V\');3q={1S:2i.1S-4c.1S,1A:2i.1A-4c.1A}}I 3q},1s:H(){J a=7[0].1s;1B(a&&(!/^1c|2K$/i.11(a.2j)&&D.1g(a,\'30\')==\'93\'))a=a.1s;I D(a)}});D.P([\'5e\',\'5G\'],H(i,b){J c=\'4y\'+b;D.17[c]=H(a){G(!7[0])I;I a!=12?7.P(H(){7==1b||7==S?1b.92(!i?a:D(1b).2e(),i?a:D(1b).2c()):7[c]=a}):7[0]==1b||7[0]==S?46[i?\'aI\':\'aJ\']||D.71&&S.1C[c]||S.1c[c]:7[0][c]}});D.P(["6N","4b"],H(i,b){J c=i?"5e":"5G",4f=i?"6k":"6i";D.17["5s"+b]=H(){I 7[b.3y()]()+25(7,"57"+c)+25(7,"57"+4f)};D.17["90"+b]=H(a){I 7["5s"+b]()+25(7,"2C"+c+"4b")+25(7,"2C"+4f+"4b")+(a?25(7,"6S"+c)+25(7,"6S"+4f):0)}})})();',62,669,'|||||||this|||||||||||||||||||||||||||||||||||if|function|return|var|length|data|true|else|type|each|false|for|document|elem|null|style|event||nodeName|||test|undefined||browser|options|nodeType|fn|display|arguments|url|window|body|parentNode|add|msie|css|indexOf|prop|typeof|call|extend|script|in|replace|push|constructor|text|offsetParent|cur|status|div|apply|firstChild|opacity|now|left|while|documentElement|isFunction|filter|className|hidden|handle|match|complete|attr|ret|hide|show|dataType|trigger|doc|split|top|table|try|catch|success|break|cache|height||remove|tbody|string|guid|num|global|ready|fx|Math|curCSS|start|scrollTop|makeArray|scrollLeft|max|animate|width|offset|tagName|safari|map|toggle||done|Array|find|toUpperCase|button|special|duration|id|copy|value|handler|ownerDocument|select|new|border|exec|stack|none|opera|nextSibling|pushStack|target|html|inArray|unit|xml|bind|GET|isReady|merge|pos|timeout|delete|one|selected|px|step|jsre|position|async|preventDefault|overflow|name|which|queue|removeChild|namespace|insertBefore|nth|removeData|fixed|parseFloat|error|readyState|multiFilter|createElement|rl|re|trim|end|_|param|first|get|results|parseInt|slice|childNodes|encodeURIComponent|append|events|elems|toLowerCase|json|readyList|setTimeout|grep|mouseenter|color|is|custom|getElementsByTagName|block|stopPropagation|addEventListener|callee|proxy|mouseleave|timers|defaultView|password|disabled|last|has|appendChild|form|domManip|props|ajax|orig|set|easing|mozilla|load|prototype|curAnim|self|charCode|timerId|object|offsetChild|Width|parentOffset|src|unbind|br|currentStyle|clean|float|visible|relatedTarget|previousSibling|handlers|isXMLDoc|on|setup|nodeIndex|unique|shift|javascript|child|RegExp|_default|deep|scroll|lastModified|teardown|setRequestHeader|timeStamp|update|empty|tr|getAttribute|innerHTML|setInterval|checked|fromElement|Number|jQuery|state|active|jsonp|accepts|application|dir|input|responseText|click|styleSheets|unload|not|lastToggle|outline|mouseout|getPropertyValue|mouseover|getComputedStyle|bindReady|String|padding|pageX|metaKey|keyCode|getWH|andSelf|clientX|Left|all|visibility|container|index|init|triggered|removeAttribute|classFilter|prevObject|submit|file|after|windowData|inner|client|globalEval|sibling|jquery|absolute|clone|wrapAll|dequeue|version|triggerHandler|oldblock|ctrlKey|createTextNode|Top|handleError|getResponseHeader|parsererror|speeds|checkbox|old|00|radio|swing|href|Modified|ifModified|lastChild|safari2|startTime|offsetTop|offsetLeft|username|location|ajaxSettings|getElementById|isSimple|values|selectedIndex|runtimeStyle|rsLeft|_load|loaded|DOMContentLoaded|clientTop|clientLeft|toElement|srcElement|val|pageY|POST|unshift|Bottom|clientY|Right|fix|exclusive|detachEvent|cloneNode|removeEventListener|swap|toString|join|attachEvent|eval|substr|head|parse|textarea|reset|image|zoom|odd|even|before|prepend|exclude|expr|quickClass|quickID|uuid|quickChild|continue|Height|textContent|appendTo|contents|open|margin|evalScript|borderTopWidth|borderLeftWidth|parent|httpData|setArray|CSS1Compat|compatMode|boxModel|cssFloat|linear|def|webkit|nodeValue|speed|_toggle|eq|100|replaceWith|304|concat|200|alpha|Last|httpNotModified|getAttributeNode|httpSuccess|clearInterval|abort|beforeSend|splice|styleFloat|throw|colgroup|XMLHttpRequest|ActiveXObject|scriptCharset|callback|fieldset|multiple|processData|getBoundingClientRect|contentType|link|ajaxSend|ajaxSuccess|ajaxError|col|ajaxComplete|ajaxStop|ajaxStart|serializeArray|notmodified|keypress|keydown|change|mouseup|mousedown|dblclick|focus|blur|stylesheet|hasClass|rel|doScroll|black|hover|solid|cancelBubble|returnValue|wheelDelta|view|round|shiftKey|resize|screenY|screenX|relatedNode|mousemove|prevValue|originalTarget|offsetHeight|keyup|newValue|offsetWidth|eventPhase|detail|currentTarget|cancelable|bubbles|attrName|attrChange|altKey|originalEvent|charAt|0n|substring|animated|header|noConflict|line|enabled|innerText|contains|only|weight|font|gt|lt|uFFFF|u0128|size|417|Boolean|Date|toggleClass|removeClass|addClass|removeAttr|replaceAll|insertAfter|prependTo|wrap|contentWindow|contentDocument|iframe|children|siblings|prevAll|wrapInner|nextAll|outer|prev|scrollTo|static|marginTop|next|inline|parents|able|cellSpacing|adobeair|cellspacing|522|maxLength|maxlength|readOnly|400|readonly|fast|600|class|slow|1px|htmlFor|reverse|10000|PI|cos|compatible|Function|setData|ie|ra|it|rv|getData|userAgent|navigator|fadeTo|fadeIn|slideToggle|slideUp|slideDown|ig|responseXML|content|1223|NaN|fadeOut|300|protocol|send|setAttribute|option|dataFilter|cssText|changed|be|Accept|stop|With|Requested|Object|can|GMT|property|1970|Jan|01|Thu|Since|If|Type|Content|XMLHTTP|th|Microsoft|td|onreadystatechange|onload|cap|charset|colg|host|tfoot|specified|with|1_|thead|leg|plain|attributes|opt|embed|urlencoded|www|area|hr|ajaxSetup|meta|post|getJSON|getScript|marginLeft|img|elements|pageYOffset|pageXOffset|abbr|serialize|pixelLeft'.split('|'),0,{}))

==> data/toolresult.ebi.AF241217_files/sss-summary.js <==
var annotations = '<div style="text-align: left;">' +
		'<div style="font-weight: bold; padding: 3px; background-color: #5E9E9E; color: #FFFFFF;">Annotations</div>' +
		'<div style="font-family:sans-serif; font-size=10pt; color=#000000; margin: 20px 0px 20px 0px; padding:5px;">' +
			'<div>' +
				'Fetching annotations from external servers.' +
				'<br>If you don\'t see the results in few minutes, please contact <a href="http://www.ebi.ac.uk/support/">EBI Support</a>.' +
			'</div>' +
			'<div style="padding: 5px; width: 20px; float: right;">' +
				'<img src="../../common/assets/images/loading.gif" />' +
			'</div>' +
		'</div>' +
'</div>';

var alignments = '<div style="text-align: left;">' +
		'<div style="font-weight: bold; padding: 3px; background-color: #5E9E9E; color: #FFFFFF;">Alignments</div>' +
		'<div style="font-family:sans-serif; font-size=10pt; color=#000000; margin: 20px 0px 20px 0px; padding:5px;">' +
			'<div>' +
				'Fetching complete alignments information.' +
				'<br>If you don\'t see the results in few seconds, please contact <a href="http://www.ebi.ac.uk/support/">EBI Support</a>.' +
			'</div>' +
			'<div style="padding: 5px; width: 20px; float: right;">' +
				'<img src="../../common/assets/images/loading.gif" />' +
			'</div>' +
		'</div>' +
'</div>';

var toolId;
var jobId;

if (this.$ != null) {

  $(document).ready(function() {
    	// Enable checkbox selection related JS
      $("input[name='clearAll']").click(function() {
	    	$("#alignmentTable input[name=align]").removeAttr('checked');
			return false;
		});

		$("input[name='checkAll']").click(function() {
			$("#alignmentTable input[name=align]").attr('checked', 'checked');
			return false;
		});

		$("input[name='invertSelection']").click(function() {
			$("#alignmentTable input[name=align]").each(function() {
				var checkbox = $(this);
				if (checkbox.is(':checked')) {
					checkbox.removeAttr('checked');
				} else {
					checkbox.attr('checked', 'checked');
				}
			});
			return false;
		});

		// load tablesorter related JS
    	$.getScript('../../common/assets/js/lib/jquery.tablesorter.min.js', function() {
			// Add new widget called sortAnnotations for table sorter
			// This widget is used to keep annotations and entries together when sorting
			$.tablesorter.addWidget({
				// give the widget a id
				id: "sortAnnotations",
				// format is called when the on init and when a sorting has finished
				format: function(table) {
					$("tr.annotation", table).each(function() {
					  if ($(this)) {
						var id = $(this).attr('id');
						if (id) {
						  var index = id.substring(11, id.length);
						  var element = $('#alignment_' + index);
						  element.after($(this).removeClass('odd').removeClass('even').addClass(element.attr('class')));
						}
					  }
					});
				}
			});

			// add parser through the tablesorter addParser method
			$.tablesorter.addParser({
				// set a unique id
				id: 'exponential',
				is: function(s) {
					return /^[\d]+('.'[\d]+)?("e-"[\d]+)?/.test(s.toLowerCase());
				},
				format: function(s) {
					// format the data for normalization
					var sSplit = s.toLowerCase().split('e-');
					var exp = 1000 - sSplit[1];
					switch (exp.length) {
						case 1:
							exp = '000' + exp;
							break;
						case 2:
							exp = '00' + exp;
							break;
						case 3:
							exp = '0' + exp;
							break;
					}
					var sFormatted = exp + 'e' + sSplit[0];
					return sFormatted;
				},
				// set type, either numeric or text
				type: 'text'
			});

			// Add table sorter
			$("#alignmentTable").tablesorter({
				// pass the headers argument and assing a object 
				headers: {
					// assign the first column
					0 : {
						// disable the first column
						sorter: false
					}
				},
				widgets: ['zebra', 'sortAnnotations']
			});
			
			
		});

		$("input[type='submit']").click(function() {
			if ($(this).attr('name') == 'download') {
				$("#alignments").attr("target", "_new");
			} else {
				$("#alignments").removeAttr("target");
			}
			return true;
		});

    	// Load annotation related JS
		toolId = $('input[name=tool]').val();
		jobId = $('input[name=jobId]').val();
		
		$("#referenceButton").hide();
    	
		$.getScript('../../services/web/dwr/engine.js', function() {
			$.getScript('../../services/web/dwr/interface/SSSJDispatcher.js', function() {
	        	$("input[name='showAlignments']").click(function(event) {
	            	if (! $(this).is(':disabled')) {
		            	event.preventDefault();
		            	displayAlignments();
	            	}
	            });
	            $("input[name='hideAlignments']").click(function(event) {
	            	if (! $(this).is(':disabled')) {
		            	event.preventDefault();
		            	hideAlignments();
	            	}
	            });
	            $("input[name='showAnnotations']").click(function(event) {
	            	if (! $(this).is(':disabled')) {
		            	event.preventDefault();
		            	displayAnnotations();
	            	}
	            });
	            $("input[name='hideAnnotations']").click(function(event) {
	            	if (! $(this).is(':disabled')) {
		            	event.preventDefault();
		            	hideAnnotations();
	            	}
	            });
	            displayXRef();
			});
		});
      }
  );
}

function getText(text) {
	if (! text) {
		return '';
	}
	if ($.browser.msie) {
		return text.replace(/\n/g, '<br />')
	} else {
		return text;
	}
}

function getMaxThreads() {
	if ($.browser.msie) {
		return 1;
	}
	return 10;
}

function getSelectedRows() {
	return $("#alignmentTable input[name=align]:checked").parents('tr');
}

function getAllRows() {
	return $("#alignmentTable input[name=align]").parents('tr');
}

function extractMetaData(row) {
	// Extracting database name and entry id
	var dbId = $('td:eq(1)', row).text();
	var db = dbId.split(':')[0];
	var id = $.trim(dbId.substring(db.length + 1));
	db = $.trim(db);
	// Extracting alignment index number
	var index = row.attr('id').substring(10);
	return { 'db':db, 'id':id, 'index':index };
}

function hideContainer(rows, findContainerCallback) {
	rows.each(function() {
		var alnRow = $(this);
		var meta = extractMetaData(alnRow);
		var container = findContainerCallback(alnRow, meta);
		container.hide();
	});
}

function showAnnotations(rows, start, chunkSize, findContainerCallback, loadingMessage, annotationType, progressBar) {
	if (start < rows.length) {
		var rowsMetaData = new RowsMetaData();
		var end = start + chunkSize;
		if (end > rows.length) {
			end = rows.length;
			chunkSize = end - start;
		}
		var roundSet = rows.slice(start, end);
		roundSet.each(function() {
			var alnRow = $(this);
			var meta = extractMetaData(alnRow);
			var container = findContainerCallback(alnRow, meta);
			container.show();
			if (container.is(':empty')) {
				rowsMetaData.add(meta);
				container.html(loadingMessage);
			}
		});
		if (rowsMetaData.size() > 0) {
			SSSJDispatcher.getAnnotations(rowsMetaData.dbs, rowsMetaData.ids, annotationType, {
				callback:function(annotations) {
					for (var i = 0 ; i < rowsMetaData.size() ; i++) {
						findContainerCallback($('input[name=align][value=' + rowsMetaData.getMeta(i).index + ']', roundSet).parents('tr'), rowsMetaData.getMeta(i)).html(getText(annotations[i]));
					}
					progressBar.update(roundSet.length);
					if (! progressBar.isCancelled()) {
						showAnnotations(rows, end, chunkSize, findContainerCallback, loadingMessage, annotationType, progressBar);
					}
				},
				errorHandler:function(msg) {
					for (var i = 0 ; i < rowsMetaData.size() ; i++) {
						findContainerCallback($('input[name=align][value=' + rowsMetaData.getMeta(i).index + ']', roundSet).parents('tr'), rowsMetaData.getMeta(i)).html(msg);
					}
					progressBar.update(roundSet.length);
					if (! progressBar.isCancelled()) {
						showAnnotations(rows, end, chunkSize, findContainerCallback, loadingMessage, annotationType, progressBar);
					} 
				}
			});
		} else  {
			progressBar.update(roundSet.length);
			if (! progressBar.isCancelled()) {
				showAnnotations(rows, end, chunkSize, findContainerCallback, loadingMessage, annotationType, progressBar);
			} 
		}
	}
}

function showAlignments(rows, start, chunkSize, findContainerCallback, loadingMessage, toolId, jobId, progressBar) {
	if (start < rows.length) {
		var rowsMetaData = new RowsMetaData();
		var end = start + chunkSize;
		if (end > rows.length) {
			end = rows.length;
			chunkSize = end - start;
		}
		var roundSet = rows.slice(start, end);
		roundSet.each(function() {
			var alnRow = $(this);
			var meta = extractMetaData(alnRow);
			var container = findContainerCallback(alnRow, meta);
			container.show();
			if (container.is(':empty')) {
				rowsMetaData.add(meta);
				container.html(loadingMessage);
			}
		});
		if (rowsMetaData.size() > 0) {
			SSSJDispatcher.getAlignments(toolId, jobId, rowsMetaData.getIndexes(), {
				callback:function(alignments) {
					for (var i = 0 ; i < rowsMetaData.size() ; i++) {
						findContainerCallback($('input[name=align][value=' + rowsMetaData.getMeta(i).index + ']', roundSet).parents('tr'), rowsMetaData.getMeta(i)).html(getText(alignments[i]));
					}
					progressBar.update(roundSet.length);
					if (! progressBar.isCancelled()) {
						showAlignments(rows, end, chunkSize, findContainerCallback, loadingMessage, toolId, jobId, progressBar);
					}
				},
				errorHandler:function(msg) {
					for (var i = 0 ; i < rowsMetaData.size() ; i++) {
						findContainerCallback($('input[name=align][value=' + rowsMetaData.getMeta(i).index + ']', roundSet).parents('tr'), rowsMetaData.getMeta(i)).html(msg);
					}
					progressBar.update(roundSet.length);
					if (! progressBar.isCancelled()) {
						showAlignments(rows, end, chunkSize, findContainerCallback, loadingMessage, toolId, jobId, progressBar);
					}
				}
			});
		} else {
			progressBar.update(roundSet.length);
			if (! progressBar.isCancelled()) {
				showAlignments(rows, end, chunkSize, findContainerCallback, loadingMessage, toolId, jobId, progressBar);
			}
		}
	}
}

// XREF
function findXRefContainerCallback(row, meta) {
	return $('td div.xrefAnnotation:first', row);
}

function displayXRef() {
	var rows = getAllRows();
	var threads = getMaxThreads();
	var loadingMessage = '<img style="padding-right: 5px;" src="../../common/assets/images/loading.gif"/>Loading Cross-References...';
	var progressBar = getProgressBar('Loading cross-references', rows.length, $('input[name=showXRef]'), threads);
	showThreaded(rows, threads, function(rowsSet) {
		showAnnotations(rowsSet, 0, 20, findXRefContainerCallback, loadingMessage, 'xref', progressBar);
	});
}

function hideXRef() {
	var rows = getAllRows();
	hideContainer(rows, findXRefContainerCallback);
}

function findAnnotationRow(row, meta) {
	var annotation = row.next('tr');
	if (! annotation.is('#annotation_' + meta.index)) {
		annotation = $('#annotation_' + meta.index);
	}
	if (annotation.length == 0) {
		// The row hasn't been created yet, creating it...
		var nbTd = $('td', row).length;
		annotation = row.after('<tr id="annotation_' + meta.index + '" class="annotation" style="padding: 0; border: none;"><td style="padding: 0;"></td><td style="padding: 0;" colspan="'  + (nbTd - 1) + '"><pre class="annotation" style="padding: 5px 5px 0px 5px; display: none;"></pre><pre class="alignment" style="padding: 5px 5px 0px 5px; display: none;"></pre></td></tr>').next();
		annotation.removeClass('odd').removeClass('even');
		if (row.hasClass('odd')) {
			annotation.addClass('odd');
		}
	}
	return annotation;
}

//Annotations
function findAnnotationContainerCallback(row, meta) {
	var annotationRow = findAnnotationRow(row, meta);
	return $('td:eq(1) .annotation', annotationRow);
}

function displayAnnotations() {
	var rows = getSelectedRows();
	var threads = getMaxThreads();
	var loadingMessage = '<img style="padding-right: 5px;" src="../../common/assets/images/loading.gif"/>Loading Annotations...';
	var progressBar = getProgressBar('Loading annotations', rows.length, $('input[name=showAnnotations], input[name=hideAnnotations]'), threads);
	showThreaded(rows, threads, function(rowsSet) {
		showAnnotations(rowsSet, 0, 5, findAnnotationContainerCallback, loadingMessage, null, progressBar);
	});
}

function hideAnnotations() {
	var rows = getSelectedRows();
	hideContainer(rows, findAnnotationContainerCallback);
}

// Alignments
function findAlignmentContainerCallback(row, meta) {
	var annotationRow = findAnnotationRow(row, meta);
	return $('td:eq(1) .alignment', annotationRow);
}

function displayAlignments() {
	var rows = getSelectedRows();
	var threads = getMaxThreads();
	var loadingMessage = '<img style="padding-right: 5px;" src="../../common/assets/images/loading.gif"/>Loading Alignment...';
	var progressBar = getProgressBar('Loading alignments', rows.length, $('input[name=showAlignments], input[name=hideAlignments]'), threads);
	showThreaded(rows, threads, function(rowsSet) {
		showAlignments(rowsSet, 0, 30, findAlignmentContainerCallback, loadingMessage, toolId, jobId, progressBar);
	});
}

function hideAlignments() {
	var rows = getSelectedRows();
	hideContainer(rows, findAlignmentContainerCallback);
}

//
function showThreaded(rows, threads, callback) {
	if (threads > rows.length) {
		callback(rows);
	}
	for ( var i = 0; i <= threads; i++) {
		var start = parseInt(i * rows.length / threads);
		var end = parseInt((i + 1) * rows.length / threads);
		if (end > rows.length) {
			end = rows.length;
		}
		callback(rows.slice(start, end));
	}
}

function getProgressBar(message, size, buttons, threads) {
	var bar = new ProgressBar(message, size, buttons, threads);
	$('.cancelProgress', bar.getBar()).click(function() {
		bar.cancel();
	});
	return bar;
}

function ProgressBar(message, size, buttons, threads) {
	this.message = message;
	this.size = size;
	this.buttons = buttons;
	this.consumed = 0;
	this.threads = threads;
	this.cancelled = false;
	$(buttons).attr('disabled', 'disabled').parents('.jd_button').addClass('disabled');
	progress = $('<div class="progressbar"><div class="text">' + message + ' (0 %)</div><div style="width: 0%;" class="progress"><span style="width: 200px;" class="text">' + message + ' (0 %)</span></div></div>');
	this.bar = $('<div class="progressBarContainer"><div class="cancelProgress">X</div></div>').prepend(progress);
	$('.selectionTable:first').before(this.bar);
}

ProgressBar.prototype.getBar = function() {
	return this.bar;
}

ProgressBar.prototype.cancel = function() {
	$('.text', this.bar).text(this.message + ' (cancelled)');
	this.cancelled = true;
}

ProgressBar.prototype.isCancelled = function() {
	return this.cancelled;
}

ProgressBar.prototype.update = function(value) {
	this.consumed += value;
	var percent = parseInt(this.consumed * 100 / this.size);
	$('.progress', this.bar).css('width', percent + '%');
	var percentText = percent + '%';
	if (this.cancelled) {
		percentText = 'cancelled';
		this.threads--;
	}
	$('.text', this.bar).text(this.message + ' (' + percentText + ')');
	if ((percent == 100) || (this.cancelled && (this.threads == 0))) {
		this.bar.fadeOut('slow', function() {
			$(this).remove();
		});
		$(this.buttons).removeAttr('disabled').parents('.jd_button').removeClass('disabled');
	}
}

function RowsMetaData() {
	this.dbs = [];
	this.ids = [];
	this.indexes = [];
	this.meta = [];
}

RowsMetaData.prototype.add = function(meta) {
	this.meta.push(meta);
	this.dbs.push(meta.db);
	this.ids.push(meta.id);
	this.indexes.push(meta.index);
}

RowsMetaData.prototype.size = function() {
	return this.meta.length;
}

RowsMetaData.prototype.getMeta = function(i) {
	return this.meta[i];
}

RowsMetaData.prototype.dbs = function() {
	return this.dbs;
}

RowsMetaData.prototype.ids = function() {
	return this.ids;
}

RowsMetaData.prototype.getIndexes = function() {
	return this.indexes;
}


==> data/toolresult.ebi.DA466599_files/common.js <==
var helpWindow;

if (this.$ != null) {
  $(document).ready(function() {
	var height = $(window).height();
	var width = $(window).width();
	var windowHeight = height * .8;
	var top = height * .1;
	var left = width * .1;
	var windowWidth = width * .8;
	$('a[target=_help], .ebi_sideMenuOpenLink, .ebi_definitionBox dt').each(function() {
		element = $(this);
		if (element.is('a[target=_help]')) {
			// Update "_help" target
			element.click(function() {
		  		if ((helpWindow == null) || (helpWindow.closed)) {
		  			helpWindow = window.open(this.href,'_help','personalbar=0, toolbar=0,location=0,directories=0,menuBar=0,status=0,resizable=yes,scrollBars=1, resizable=1, width=' + windowWidth + ', height=' + windowHeight + ',top=' + top + ',left=' + left);
		  		} else {
		  			helpWindow.location = this.href;
		  		}
		  		if (window.focus) {
		  			helpWindow.focus();
		  		}
			    return false;
		  	});
		} else if (element.is('li.ebi_sideMenuOpenLink')) {
		  	// Update side menu links
			element.click(function() {
		  		$(this).children('ul').slideToggle('normal', function() {
		  			if ($(this).is(':hidden')) {
			  			$(this).parent().css('background-image', 'url(http://www.ebi.ac.uk/inc/images/leftmenu/level1_plus.gif)');
		  			} else {
		  				$(this).parent().css('background-image', 'url(http://www.ebi.ac.uk/inc/images/leftmenu/level1_minus.gif)');
		  			}
		  		});
		  	}).children('ul').click(function(event) {event.stopPropagation();});
		} else if (element.is('.ebi_definitionBox dt')){
		  	// Update descriptionBox elements
			element.prepend('<img style="float: right; cursor: pointer;" src="/inc/images/minus.gif"></img>').children('img:first').click(function() {
		  		var content = $(this).parents('dl').children('dd:first');
		  		if (content.is(':visible')) {
		  			content.slideUp();
		  			$(this).attr('src', '/inc/images/plus.gif');
		  		} else {
		  			content.slideDown();
		  			$(this).attr('src', '/inc/images/minus.gif');
		  		}
		  	});
		}
	});
  });
}

==> data/toolresult.ebi.DA466599_files/head_data/functions.js <==



		
var is_safari;
if (navigator.userAgent.indexOf('Safari') != -1){
	is_safari=true;
}






if (navigator.userAgent.indexOf("Camino") != -1) {
	document.write('<link rel="stylesheet"  href="http://www.ebi.ac.uk/inc/css/Camino.css"   type="text/css" />');
}
if (   (((navigator.userAgent).split("Linux").length)>1)   &&  (navigator.userAgent.indexOf("Opera") == -1)    ){
	document.write('<link rel="stylesheet"  href="http://www.ebi.ac.uk/inc/css/linux.css"   type="text/css" />');
}
if( (navigator.userAgent.split("Linux").length)>1  ){
	document.write('<link rel="stylesheet"  href="http://www.ebi.ac.uk/inc/css/linux.css"   type="text/css" />');
}
if (navigator.userAgent.indexOf("Opera") != -1) {
	document.write('<link rel="stylesheet"  href="http://www.ebi.ac.uk/inc/css/Opera.css"   type="text/css" />');
}
else if(navigator.userAgent.indexOf("Safari") != -1) {
	document.write('<link rel="stylesheet"  href="http://www.ebi.ac.uk/inc/css/Safari.css"   type="text/css" />');	
}
else if(navigator.userAgent.indexOf("Netscape") != -1) {
	document.write('<link rel="stylesheet"  href="http://www.ebi.ac.uk/inc/css/Netscape.css"   type="text/css" />');	
}
else if (  (navigator.userAgent.indexOf("Firefox") != -1) && (navigator.userAgent.indexOf("Macintosh") != -1)   ){
	document.write('<link rel="stylesheet"  href="http://www.ebi.ac.uk/inc/css/MacFirefox.css"   type="text/css" />');
}
else if(navigator.userAgent.indexOf("Firefox") != -1) {
	// enough said its already perfect :)
}
else if(navigator.userAgent.indexOf("like Gecko") != -1) {
}
else if(navigator.userAgent.indexOf("Gecko") != -1) {
	document.write('<link rel="stylesheet"  href="http://www.ebi.ac.uk/inc/css/OldGecko.css"   type="text/css" />');
}
else{}

if (navigator.userAgent.indexOf("(Macintosh") != -1) {
	document.write('<link rel="stylesheet"  href="http://www.ebi.ac.uk/inc/css/mac_template.css"   type="text/css" />');
}

try{
	//if(window.parent){
		if(window.parent.isHomePage){
			document.write('<link rel="stylesheet"  href="http://www.ebi.ac.uk/inc/css/home.css"   type="text/css" />');
			if(navigator.userAgent.indexOf("MSIE") != -1) {
				document.write('<link rel="stylesheet"  href="http://www.ebi.ac.uk/inc/css/home_IE6.css"   type="text/css" />');
			}
			if(navigator.userAgent.indexOf("MSIE 7") != -1) {
				document.write('<link rel="stylesheet"  href="http://www.ebi.ac.uk/inc/css/home_IE7.css"   type="text/css" />');
			}
			if( (navigator.userAgent.split("Linux").length)>1  ){
				document.write('<link rel="stylesheet"  href="http://www.ebi.ac.uk/inc/css/home_linux.css"   type="text/css" />');
			}
			if( (navigator.userAgent.split("Macintosh").length)>1  ){
				document.write('<link rel="stylesheet"  href="http://www.ebi.ac.uk/inc/css/home_mac.css"   type="text/css" />');
			}
			if (navigator.userAgent.indexOf("Camino") != -1) {
				document.write('<link rel="stylesheet"  href="http://www.ebi.ac.uk/inc/css/home_mac.css"   type="text/css" />');	
			}
		}
	//}
}
catch(err){

} 






var contentsIsMaximised=false;

function hidetemplate(){
	if(  (document.getElementById("header").style.visibility=="visible")||(document.getElementById("header").style.visibility=="")  ){
		
		try{
			if(parent.document.getElementById("contentsarea")){ // if correct template used...
				if(parent.document.getElementById("contentsarea").style.width!="100%"){
					contentsIsMaximised=false;
					parent.document.getElementById("contentsarea").style.width="100%" ;
				}
				minimimise();
			}// end if correct template used...
		}
		catch(err){
		
		}
		
		
		if(navigator.userAgent.indexOf("MSIE") != -1) {
			try{
				parent.window.focus();
				parent.window.print();
			}
			catch(err){
		
			}
		}
		else{
			try{
				parent.window.print();
			}
			catch(err){
		
			}
		}
		
		try{
			if(parent.document.getElementById("contentsarea")){ // if correct template used...
				document.getElementById("printiconhref").title="Show Header/Footer";
				document.getElementById("printicon").alt="Show Header/Footer";
			}// end if correct template used...
		}
		catch(err){
		
		}
	}
	else{
		try{
			if(parent.document.getElementById("contentsarea")){ // if correct template used...
				if(contentsIsMaximised==false){
					parent.document.getElementById('contentsarea').style.width='762px';
				}
				minimimise();
				document.getElementById("printiconhref").title="Go to printer-friendly view and print page";
				document.getElementById("printicon").alt="Go to printer-friendly view and print page";
			} // end if correct template used...
		}
		catch(err){
		
		}
	}
}

function showtemplate(){
	document.getElementById("header").style.visibility="visible";
	document.getElementById("menucontainer").style.visibility="visible";
	parent.document.getElementById("footerdiv").style.visibility="hidden";
	parent.document.getElementById("headerdiv").style.background="#207a7a";
	if(parent.document.getElementById("leftmenu")){
		parent.document.getElementById("leftmenu").style.visibility="visible";
	}
	if(parent.document.getElementById("rightmenu")){
		parent.document.getElementById("rightmenu").style.visibility="visible";
	}
}

var leftmenuIsMaximised=false;
var rightmenuIsMaximised=false;

function minimimise(){
	
	if(  (document.getElementById("header").style.visibility=="visible")||(document.getElementById("header").style.visibility=="")  ){
		document.getElementById("header").style.visibility="hidden";
		document.getElementById("menucontainer").style.visibility="hidden";
		parent.document.getElementById("footerdiv").style.visibility="hidden";	
		parent.document.getElementById("headerdiv").style.background="#ffffff";
		
		//clause to fix "intepro template"....
		if(parent.document.getElementById("leftmenu")){
			if(parent.document.getElementById("leftmenu").style.display=="block"){
				leftmenuIsMaximised=true;
			}
			else{
				leftmenuIsMaximised=false;
			}
			if(parent.document.getElementById("rightmenu").style.display=="block"){
				rightmenuIsMaximised=true;
			}
			else{
				rightmenuIsMaximised=false;
			}
		}
		//end clause to fix "intepro template"....
		
		
		if(parent.document.getElementById("leftmenu")){
			parent.document.getElementById('leftmenu').style.visibility='hidden'; 
			parent.document.getElementById('leftmenu').style.display='none';
			parent.document.getElementById('leftmenu').style.width='1px';
		}
		if(parent.document.getElementById("rightmenu")){
			parent.document.getElementById('rightmenu').style.visibility='hidden'; 
			parent.document.getElementById('rightmenu').style.display='none';
			parent.document.getElementById('rightmenu').style.width='1px';
		}
		parent.document.getElementById("contents").style.top="17px" ;
		document.getElementById("therighticons").style.top=0 ;
		document.getElementById("therighticons").style.visibility="visible";
		document.getElementById("sitemapicon").style.visibility="hidden";
		document.getElementById("rssicon").style.visibility="hidden";
		parent.document.getElementById("footerpane").style.visibility='hidden'; 
	}
	else{
		
		document.getElementById("header").style.visibility="visible";
		document.getElementById("menucontainer").style.visibility="visible";
		parent.document.getElementById("footerdiv").style.visibility="visible";
		parent.document.getElementById("headerdiv").style.background="#207a7a";
		parent.document.getElementById("footerpane").style.visibility='visible'; 
		document.getElementById("sitemapicon").style.visibility="visible";
		document.getElementById("rssicon").style.visibility="visible";
		if(parent.document.getElementById("leftmenu")){
			parent.document.getElementById('leftmenu').style.visibility='visible';
			if(leftmenuIsMaximised==true){
				parent.document.getElementById('leftmenu').style.display='block';
				parent.document.getElementById('leftmenu').style.width='145px';
			}
		}
		if(parent.document.getElementById("rightmenu")){
			parent.document.getElementById('rightmenu').style.visibility='visible';
			if(rightmenuIsMaximised==true){
				parent.document.getElementById('rightmenu').style.display='block';
				parent.document.getElementById('rightmenu').style.width='145px'; 
			}
		}
		try{
			//if(window.parent){
				if(window.parent.isHomePage){
					parent.document.getElementById("contents").style.top="120px"; 
					document.getElementById("therighticons").style.top="102px" ;	
				}
				else{
					parent.document.getElementById("contents").style.top="57px"; 
					document.getElementById("therighticons").style.top="35px" ;
				}
			//}
		}
		catch(err){
		
		} 
		if(navigator.userAgent.indexOf('MSIE') != -1) {
			//have to set this to larger than the page width as internet explorer is too stupid to remember how large 100% is...... */
			document.getElementById("nav").style.width="124em";
			//document.getElementById("nav").style.marginLeft  ="62px";
			document.getElementById("menucontainer").style.display="block";
		}
	}
}

headertoback=0;
function bringtotop(){
	if(navigator.userAgent.indexOf("MSIE") != -1) {
		if(top!=self){
			try{
				if(parent.document.getElementById('head').allowTransparency==true){
					if(top!=self){
						if(headertoback!=null){
							window.clearTimeout(headertoback);
						}
						try{
							parent.document.getElementById('headerdiv').style.zIndex =600;
						}
						catch(err){
	
						} 
					}	
				}
			}
			catch(err){
		
			} 	
		}
	}
	else{
		if(top!=self){
			if(!is_safari){
				if(headertoback){
					window.clearTimeout(headertoback); 
				}
			}
			else{
				clearTimeout(headertoback); 
			}
			try{
				parent.document.getElementById('headerdiv').style.zIndex =600;
			}
			catch(err){

			} 
			
		}	
	}
}

function bringtobottom(){
	if(top!=self){
		if(!is_safari){
			headertoback=window.setTimeout("do_bringtobottom()", 0.1);
		}
		else{
			headertoback=setTimeout("do_bringtobottom()", 10);
		}
	}
	
}

function do_bringtobottom(){
	if(!is_safari){
		try{
			parent.document.getElementById('headerdiv').style.zIndex =1;
		}
		catch(err){

		} 
	}
	else{
		try{
			parent.document.getElementById('headerdiv').style.zIndex =1;
		}
		catch(err){

		} 
	}
	if(!is_safari){
		try{
			document.getElementById('nav').style.zIndex =-2;
		}
		catch(err){

		} 
	}
	else{
		try{
			document.getElementById('nav').style.zIndex =-2;
		}
		catch(err){

		} 
	}
	if(is_safari){
		resetmenu_safari();
	}
	else{
		resetmenu();
	}
}




try{
		var parentHref = parent.document.location.href;
		if ((parentHref.indexOf("ebisearch")!=-1) || (parentHref.indexOf("s4")!=-1)) {
			// If a window.onload already exists, keep track of it 
			if (window.onload) {
				_previousOnload = window.onload;
			}
			// Define the new window.onload  
			window.onload = function(evt) {
				// execute a previous window.onload if it exists  
				if (_previousOnload) {
					_previousOnload.call(this, evt);
				}
				// Change the text box value if available from the parent  
					if (window != parent) {
							if (parent.getQueryString) {
									var query = parent.getQueryString();
									if (query) {
											var queryBox = document.getElementById('sf');
											if (queryBox) {
													queryBox.value = query;
											}
									}
							}
					}
				// Safety feature to avoid garbage collection madness 
				this.onload = null;
			};
		}


}
catch(err){

} 














==> data/toolresult.ebi.DA466599_files/head_data/jquery.js <==
/**
 * Copyright (c) 2005 - 2010, James Auldridge
 * All rights reserved.
 *
 * Licensed under the BSD, MIT, and GPL (your choice!) Licenses:
 *  http://code.google.com/p/cookies/wiki/License
 *
 */
var jaaulde=window.jaaulde||{};jaaulde.utils=jaaulde.utils||{};jaaulde.utils.cookies=(function(){var resolveOptions,assembleOptionsString,parseCookies,constructor,defaultOptions={expiresAt:null,path:'/',domain:null,secure:false};resolveOptions=function(options){var returnValue,expireDate;if(typeof options!=='object'||options===null){returnValue=defaultOptions;}else
{returnValue={expiresAt:defaultOptions.expiresAt,path:defaultOptions.path,domain:defaultOptions.domain,secure:defaultOptions.secure};if(typeof options.expiresAt==='object'&&options.expiresAt instanceof Date){returnValue.expiresAt=options.expiresAt;}else if(typeof options.hoursToLive==='number'&&options.hoursToLive!==0){expireDate=new Date();expireDate.setTime(expireDate.getTime()+(options.hoursToLive*60*60*1000));returnValue.expiresAt=expireDate;}if(typeof options.path==='string'&&options.path!==''){returnValue.path=options.path;}if(typeof options.domain==='string'&&options.domain!==''){returnValue.domain=options.domain;}if(options.secure===true){returnValue.secure=options.secure;}}return returnValue;};assembleOptionsString=function(options){options=resolveOptions(options);return((typeof options.expiresAt==='object'&&options.expiresAt instanceof Date?'; expires='+options.expiresAt.toGMTString():'')+'; path='+options.path+(typeof options.domain==='string'?'; domain='+options.domain:'')+(options.secure===true?'; secure':''));};parseCookies=function(){var cookies={},i,pair,name,value,separated=document.cookie.split(';'),unparsedValue;for(i=0;i<separated.length;i=i+1){pair=separated[i].split('=');name=pair[0].replace(/^\s*/,'').replace(/\s*$/,'');try
{value=decodeURIComponent(pair[1]);}catch(e1){value=pair[1];}if(typeof JSON==='object'&&JSON!==null&&typeof JSON.parse==='function'){try
{unparsedValue=value;value=JSON.parse(value);}catch(e2){value=unparsedValue;}}cookies[name]=value;}return cookies;};constructor=function(){};constructor.prototype.get=function(cookieName){var returnValue,item,cookies=parseCookies();if(typeof cookieName==='string'){returnValue=(typeof cookies[cookieName]!=='undefined')?cookies[cookieName]:null;}else if(typeof cookieName==='object'&&cookieName!==null){returnValue={};for(item in cookieName){if(typeof cookies[cookieName[item]]!=='undefined'){returnValue[cookieName[item]]=cookies[cookieName[item]];}else
{returnValue[cookieName[item]]=null;}}}else
{returnValue=cookies;}return returnValue;};constructor.prototype.filter=function(cookieNameRegExp){var cookieName,returnValue={},cookies=parseCookies();if(typeof cookieNameRegExp==='string'){cookieNameRegExp=new RegExp(cookieNameRegExp);}for(cookieName in cookies){if(cookieName.match(cookieNameRegExp)){returnValue[cookieName]=cookies[cookieName];}}return returnValue;};constructor.prototype.set=function(cookieName,value,options){if(typeof options!=='object'||options===null){options={};}if(typeof value==='undefined'||value===null){value='';options.hoursToLive=-8760;}else if(typeof value!=='string'){if(typeof JSON==='object'&&JSON!==null&&typeof JSON.stringify==='function'){value=JSON.stringify(value);}else
{throw new Error('cookies.set() received non-string value and could not serialize.');}}var optionsString=assembleOptionsString(options);document.cookie=cookieName+'='+encodeURIComponent(value)+optionsString;};constructor.prototype.del=function(cookieName,options){var allCookies={},name;if(typeof options!=='object'||options===null){options={};}if(typeof cookieName==='boolean'&&cookieName===true){allCookies=this.get();}else if(typeof cookieName==='string'){allCookies[cookieName]=true;}for(name in allCookies){if(typeof name==='string'&&name!==''){this.set(name,null,options);}}};constructor.prototype.test=function(){var returnValue=false,testName='cT',testValue='data';this.set(testName,testValue);if(this.get(testName)===testValue){this.del(testName);returnValue=true;}return returnValue;};constructor.prototype.setOptions=function(options){if(typeof options!=='object'){options=null;}defaultOptions=resolveOptions(options);};return new constructor();})();(function(){if(window.jQuery){(function($){$.cookies=jaaulde.utils.cookies;var extensions={cookify:function(options){return this.each(function(){var i,nameAttrs=['name','id'],name,$this=$(this),value;for(i in nameAttrs){if(!isNaN(i)){name=$this.attr(nameAttrs[i]);if(typeof name==='string'&&name!==''){if($this.is(':checkbox, :radio')){if($this.attr('checked')){value=$this.val();}}else if($this.is(':input')){value=$this.val();}else
{value=$this.html();}if(typeof value!=='string'||value===''){value=null;}$.cookies.set(name,value,options);break;}}}});},cookieFill:function(){return this.each(function(){var n,getN,nameAttrs=['name','id'],name,$this=$(this),value;getN=function(){n=nameAttrs.pop();return!!n;};while(getN()){name=$this.attr(n);if(typeof name==='string'&&name!==''){value=$.cookies.get(name);if(value!==null){if($this.is(':checkbox, :radio')){if($this.val()===value){$this.attr('checked','checked');}else
{$this.removeAttr('checked');}}else if($this.is(':input')){$this.val(value);}else
{$this.html(value);}}break;}}});},cookieBind:function(options){return this.each(function(){var $this=$(this);$this.cookieFill().change(function(){$this.cookify(options);});});}};$.each(extensions,function(i){$.fn[i]=this;});})(window.jQuery);}})();

==> data/toolresult.ebi.DA466599_files/head_data/newmenu.js <==

// based on Son of Suckerfish Dropdowns By Patrick Griffiths and Dan Webb see http://www.htmldog.com/articles/suckerfish/dropdowns/
// who based this on http://www.alistapart.com/articles/dropdowns/ by  Patrick Griffiths and Dan Webb, see http://www.alistapart.com/articles/dropdowns/
// modified by Stephen Robinson for EBI use.


// HERE IS IS !!!! SET THIS TO LARGER IF MENU GETTING TRUNCATED AS IS TOO LONG!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

// old vars to resore if goes tits up...
//var theMenuHeight="655px";
//var theMenuHeightHome="715px";

//these zoom when user resets font size
var theMenuHeight="70.0em";
var theMenuHeightHome="77.0em";

// HERE IS IS !!!! SET THIS TO LARGER IF MENU GETTING TRUNCATED AS IS TOO LONG!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!




var is_safari=false;
if (navigator.userAgent.indexOf('Safari') != -1){
	is_safari=true;
}

if (  (navigator.appName != 'Microsoft Internet Explorer') ) {
	try{
		if(window.parent.isHomePage){
			parent.document.getElementById("head").style.height="125px";
		}
		else{
			parent.document.getElementById("head").style.height="57px";	
		}
	}
	catch(err){
	
	} 
}

if (  (navigator.appName == 'Microsoft Internet Explorer') && !window.parent.isHomePage ) {
	window.attachEvent("onload", fixHeaderWidth);	
}

function fixHeaderWidth(){
	//stops ie  flipping end right image when reduce window size....
	if (document.getElementById("search")) {
    document.getElementById("search").style.width="700px";
  }
}

var is_ie9 = false;
var is_ie8 = false;
var is_ie6 = false;
var is_ie = false;
var is_netscape = false;

if (  (navigator.appName == 'Microsoft Internet Explorer') ) {
	is_ie=true;
	//parent.document.getElementById("head").style.height="670px";
	try{
		//parent.document.getElementById("head").style.height="710px";
		
		if(window.parent.isHomePage){
			
			parent.document.getElementById("head").style.height=theMenuHeightHome;
			
		}
		else{
			parent.document.getElementById("head").style.height=theMenuHeight;
		}
		
	}
	catch(err){
		
	} 
}


if(((navigator.userAgent).split("Netscape").length)>1){
	is_netscape=true;
}


if (navigator.userAgent.indexOf("MSIE") != -1) {
	if (navigator.userAgent.indexOf("MSIE 6.0") != -1) {
		is_ie6=true;
	}
}

if (navigator.userAgent.indexOf("MSIE") != -1) {
	if (navigator.userAgent.indexOf("MSIE 8") != -1) {
		is_ie8=true;
	}
	if (navigator.userAgent.indexOf("MSIE 9") != -1) {
		is_ie9=true;
	}
}

var offtop=53;
var offleft=9; 
var currentclassname = "";
var levelonewidth=120; 
var leveltwowidth=145; 

var menuopen=false;


function activateMenu(nav) {
  if (is_ie && !is_ie9) { 
        var navroot = document.getElementById(nav);
        var lis=navroot.getElementsByTagName("LI");  
        
        for (i=0; i<lis.length; i++) {
        	if(lis[i].lastChild.tagName=="UL"){
				try{
					lis[i].onclick=function() {	
						if(top!=self){
							try{
								//if(parent.document.getElementById('head').allowTransparency==true){
									this.lastChild.style.display="block"; 
									if(is_ie){
										getElementbyClass("willopen");
                    for(var i=0; i<ccollect.length; i++){
											if(ccollect[i].lastChild.tagName){
												ccollect[i].lastChild.className="stayopen";
												if (is_ie6) { 
													var kiddies = this.childNodes; 
													try{
														if(window.parent.isHomePage){
															document.getElementById("level_1").style.top= this.offsetTop + offtop +65; 
														}
														else{
															document.getElementById("level_1").style.top= this.offsetTop + offtop ;
														}
													}
													catch(err){
													
													} 
													document.getElementById("level_1").style.left= this.offsetLeft+2;
													document.getElementById("level_1").style.width= kiddies[2].offsetWidth;
													document.getElementById("level_1").style.height= kiddies[2].offsetHeight; 
												} // end if (is_ie6) {
											}
										}
									} // end if(is_ie){ 
								//}
							}
							catch(err){
							
							} 
						}
						if(top==self){
							this.lastChild.style.display="block"; 
							if(is_ie){
								getElementbyClass("willopen");
								for(var i=0; i<ccollect.length; i++){
									if(ccollect[i].lastChild.tagName){
										ccollect[i].lastChild.className="stayopen";
										if (is_ie6) { 
											var kiddies = this.childNodes; 
											try{
												if(window.parent.isHomePage){
													document.getElementById("level_1").style.top= this.offsetTop + offtop +65; 
												}
												else{
													document.getElementById("level_1").style.top= this.offsetTop + offtop ;
												}
											}
											catch(err){
											
											} 
											document.getElementById("level_1").style.left= this.offsetLeft+2;
											document.getElementById("level_1").style.width= kiddies[2].offsetWidth;
											document.getElementById("level_1").style.height= kiddies[2].offsetHeight; 
										}
									}
								}
							} // end if(is_ie){ 	
						}
					}
				}
				catch(err){


				} 
				
				
				lis[i].onmouseover=function() {	
					if(is_safari){
						
					}
					if(this.lastChild.className=="stayopen"){	
						if(is_ie){
							this.lastChild.style.display="block";
							if(is_ie6){
								if (this.id){ 
									var kiddies = this.childNodes; 
									try{
										if(window.parent.isHomePage){
											document.getElementById("level_1").style.top= this.offsetTop + offtop +65;	
										}
										else{
											document.getElementById("level_1").style.top= this.offsetTop + offtop ;	
										}
									}
									catch(err){
									
									} 
									try{// was error IE8 here on 1 laptop???
										document.getElementById("level_1").style.left= this.offsetLeft+2; 
										document.getElementById("level_1").style.width= kiddies[2].offsetWidth;
										document.getElementById("level_1").style.height= kiddies[2].offsetHeight; 
									}
									catch(err){
									
									}
								}
								else{
									var kiddies = this.childNodes; 
									var grannies = this.offsetParent; 
									var greatgrannies = grannies.parentNode; 
									var grannieschild = grannies.childNodes; 
									var listitems = kiddies[2].childNodes;
									var listitems2 = kiddies[2].childNodes;
									var foo1 = greatgrannies.childNodes;
									var foo2 = foo1[2].childNodes;
									var lastitem = ((listitems[listitems.length-1]).childNodes)[0];
	
									var divheight=20; 
									var charsPerLine=23;
									try{
										if(window.parent.isHomePage){
											document.getElementById("level_2").style.top = this.offsetTop + offtop+2+65;
										}
										else{
											document.getElementById("level_2").style.top = this.offsetTop + offtop+2;
										}
									}
									catch(err){
									
									} 
									document.getElementById("level_2").style.left= greatgrannies.offsetLeft + levelonewidth + offleft-6 + 25;
									document.getElementById("level_2").style.width = leveltwowidth;
									var numLines=Math.ceil((((((listitems[listitems.length-1]).childNodes)[0].innerHTML).length)/charsPerLine));
									if(numLines==1){
										document.getElementById("level_2").style.height =  (  findPosY(listitems[listitems.length-1])  - findPosY(listitems[0])   ) + divheight +1;
									}
									else{
										document.getElementById("level_2").style.height =  (  findPosY(listitems[listitems.length-1])  - findPosY(listitems[0])   ) + divheight + ((numLines-1)*14)+2;
									}
								}
							} //if(is_ie6){
						}
				   	}	
				}
				lis[i].onmouseout=function() { 
					if (is_ie) { 
						this.lastChild.style.display="none";
						if (this.id){ 
							if(!is_ie8){
								document.getElementById("level_1").style.top=0;
								document.getElementById("level_1").style.left=-200;
								document.getElementById("level_1").style.width=1;
								document.getElementById("level_1").style.height=1;
							}
						}
						else{
							if(!is_ie8){
								document.getElementById("level_2").style.top=0;
								document.getElementById("level_2").style.left="-200";
								document.getElementById("level_2").style.width=1;
								document.getElementById("level_2").style.height=1;	
							}
						}
				   } // end if (is_ie)
				}
            }
        }
    } // end if (is_ie)  
	else{
   var navroot = document.getElementById(nav);
		var lis=navroot.getElementsByTagName("LI");
		for (i=0; i<lis.length; i++) {
			if(lis[i].className=="willopen"){
				lis[i].onclick=function() {	
				   try{
						if(window.parent.isHomePage){
							parent.document.getElementById("head").style.height=theMenuHeightHome;
						}
						else{
							parent.document.getElementById("head").style.height=theMenuHeight;
							
						}		
				   }
				   catch(err){
				   }
				   getElementbyClass("willopen");
				   for(var i=0; i<ccollect.length; i++){
					   ccollect[i].className="clickhover";   
				   }
				}
			}
		}
	}
}





function resetmenu(){
	if(is_ie){
		getElementbyClass("stayopen");
		for(var i=0; i<ccollect.length; i++){
			ccollect[i].className="willopen";
		}
	}
	else if (navigator.userAgent.indexOf("Safari") != -1) {
		// done elsewhere....
	}
	else{
		getElementbyClass("clickhover");
		try{
			if(window.parent.isHomePage){
				parent.document.getElementById("head").style.height="125px";
			}
			else{
				parent.document.getElementById("head").style.height="57px";	
			}
			for(var i=0; i<ccollect.length; i++){
				ccollect[i].className="willopen";
			}
		}
		catch(err){
		
		} 
	}
}

window.onload= function(){
    activateMenu('nav'); 
	//document.getElementById("menucontainer").style.float="left";
}



function getElementbyClass(classname){
	ccollect=new Array()
	var inc=0;
	var alltags=document.all? document.all : document.getElementsByTagName("*");
	for (i=0; i<alltags.length; i++){
		if (alltags[i].className==classname) {
			ccollect[inc++]=alltags[i];
		}
	}
}

function findPosX(obj){
var curleft = 0;
if(obj.offsetParent)
	while(1) {
	  curleft += obj.offsetLeft;
	  if(!obj.offsetParent)
		break;
	  obj = obj.offsetParent;
	}
else if(obj.x)
	curleft += obj.x;
return curleft;
}

function findPosY(obj){
var curtop = 0;
if(obj.offsetParent)
	while(1){
	  curtop += obj.offsetTop;
	  if(!obj.offsetParent)
		break;
	  obj = obj.offsetParent;
	}
else if(obj.y)
	curtop += obj.y;
return curtop;
}

function resetmenu_safari(){
	getElementbyClass("clickhover");
	try{
		if(window.parent.isHomePage){
			parent.document.getElementById("head").style.height="125px";
		}
		else{
			parent.document.getElementById("head").style.height="57px";	
		}
	}
	catch(err){
	
	} 
	for(var i=0; i<ccollect.length; i++){
		ccollect[i].className="willopen";
	}
}





==> data/toolresult.ebi.DA466599_files/head_data/queryLogging.js <==
/*
 * Create or update a EBeye's user id to trace the queries to the EB-eye.
 * this piece of information is strictly for internal and anonymized statistics and won't be shared.
 */

function createOrUpdateEBeyeUSerIdCookie() {
	loggingEnabled = true;
	if (!loggingEnabled) {
		return;
	}
	var userIdCookieName = "EBeyeUserId";
	var userIdCookieMaxAge = 365; // days.

	var userIdCookieValue = jaaulde.utils.cookies.get(userIdCookieName);
	if (userIdCookieValue == null) {
		userIdCookieValue = randomnumber=Math.floor(Math.random()*1001) + "_" + new Date().getTime();
	}
	var expireDate = new Date();
	expireDate.setDate(expireDate.getDate() + userIdCookieMaxAge);
	jaaulde.utils.cookies.set(userIdCookieName, userIdCookieValue, { expiresAt: expireDate });
}


==> data/toolresult.ebi.DA466599_files/jquery-1.js <==
/*
 * jQuery 1.2.6 - New Wave Javascript
 *
 * Copyright (c) 2008 John Resig (jquery.com)
 * Dual licensed under the MIT (MIT-LICENSE.txt)
 * and GPL (GPL-LICENSE.txt) licenses.
 *
 * $Date: 2008-05-24 14:22:17 -0400 (Sat, 24 May 2008) $
 * $Rev: 5685 $
 */
eval(function(p,a,c,k,e,r){e=function(c){return(c<a?'':e(parseInt(c/a)))+((c=c%a)>35?String.fromCharCode(c+29):c.toString(36))};if(!''.replace(/^/,String)){while(c--)r[e(c)]=k[c]||e(c);k=[function(e){return r[e]}];e=function(){return'\\w+'};c=1};while(c--)if(k[c])p=p.replace(new RegExp('\\b'+e(c)+'\\b','g'),k[c]);return p}('(H(){J w=1b.4M,3m$=1b.$;J D=1b.4M=1b.$=H(a,b){I 2B D.17.5j(a,b)};J u=/^[^<]*(<(.|\\s)+>)[^>]*$|^#(\\w+)$/,62=/^.[^:#\\[\\.]*$/,12;D.17=D.44={5j:H(d,b){d=d||S;G(d.16){7[0]=d;7.K=1;I 7}G(1j d=="23"){J c=u.2D(d);G(c&&(c[1]||!b)){G(c[1])d=D.4h([c[1]],b);N{J a=S.61(c[3]);G(a){G(a.2v!=c[3])I D().2q(d);I D(a)}d=[]}}N I D(b).2q(d)}N G(D.1D(d))I D(S)[D.17.27?"27":"43"](d);I 7.6Y(D.2d(d))},5w:"1.2.6",8G:H(){I 7.K},K:0,3p:H(a){I a==12?D.2d(7):7[a]},2I:H(b){J a=D(b);a.5n=7;I a},6Y:H(a){7.K=0;2p.44.1p.1w(7,a);I 7},P:H(a,b){I D.P(7,a,b)},5i:H(b){J a=-1;I D.2L(b&&b.5w?b[0]:b,7)},1K:H(c,a,b){J d=c;G(c.1q==56)G(a===12)I 7[0]&&D[b||"1K"](7[0],c);N{d={};d[c]=a}I 7.P(H(i){R(c 1n d)D.1K(b?7.V:7,c,D.1i(7,d[c],b,i,c))})},1g:H(b,a){G((b==\'2h\'||b==\'1Z\')&&3d(a)<0)a=12;I 7.1K(b,a,"2a")},1r:H(b){G(1j b!="49"&&b!=U)I 7.4E().3v((7[0]&&7[0].2z||S).5F(b));J a="";D.P(b||7,H(){D.P(7.3t,H(){G(7.16!=8)a+=7.16!=1?7.76:D.17.1r([7])})});I a},5z:H(b){G(7[0])D(b,7[0].2z).5y().39(7[0]).2l(H(){J a=7;1B(a.1x)a=a.1x;I a}).3v(7);I 7},8Y:H(a){I 7.P(H(){D(7).6Q().5z(a)})},8R:H(a){I 7.P(H(){D(7).5z(a)})},3v:H(){I 7.3W(19,M,Q,H(a){G(7.16==1)7.3U(a)})},6F:H(){I 7.3W(19,M,M,H(a){G(7.16==1)7.39(a,7.1x)})},6E:H(){I 7.3W(19,Q,Q,H(a){7.1d.39(a,7)})},5q:H(){I 7.3W(19,Q,M,H(a){7.1d.39(a,7.2H)})},3l:H(){I 7.5n||D([])},2q:H(b){J c=D.2l(7,H(a){I D.2q(b,a)});I 7.2I(/[^+>] [^+>]/.11(b)||b.1h("..")>-1?D.4r(c):c)},5y:H(e){J f=7.2l(H(){G(D.14.1f&&!D.4n(7)){J a=7.6o(M),5h=S.3h("1v");5h.3U(a);I D.4h([5h.4H])[0]}N I 7.6o(M)});J d=f.2q("*").5c().P(H(){G(7[E]!=12)7[E]=U});G(e===M)7.2q("*").5c().P(H(i){G(7.16==3)I;J c=D.L(7,"3w");R(J a 1n c)R(J b 1n c[a])D.W.1e(d[i],a,c[a][b],c[a][b].L)});I f},1E:H(b){I 7.2I(D.1D(b)&&D.3C(7,H(a,i){I b.1k(a,i)})||D.3g(b,7))},4Y:H(b){G(b.1q==56)G(62.11(b))I 7.2I(D.3g(b,7,M));N b=D.3g(b,7);J a=b.K&&b[b.K-1]!==12&&!b.16;I 7.1E(H(){I a?D.2L(7,b)<0:7!=b})},1e:H(a){I 7.2I(D.4r(D.2R(7.3p(),1j a==\'23\'?D(a):D.2d(a))))},3F:H(a){I!!a&&D.3g(a,7).K>0},7T:H(a){I 7.3F("."+a)},6e:H(b){G(b==12){G(7.K){J c=7[0];G(D.Y(c,"2A")){J e=c.64,63=[],15=c.15,2V=c.O=="2A-2V";G(e<0)I U;R(J i=2V?e:0,2f=2V?e+1:15.K;i<2f;i++){J d=15[i];G(d.2W){b=D.14.1f&&!d.at.2x.an?d.1r:d.2x;G(2V)I b;63.1p(b)}}I 63}N I(7[0].2x||"").1o(/\\r/g,"")}I 12}G(b.1q==4L)b+=\'\';I 7.P(H(){G(7.16!=1)I;G(b.1q==2p&&/5O|5L/.11(7.O))7.4J=(D.2L(7.2x,b)>=0||D.2L(7.34,b)>=0);N G(D.Y(7,"2A")){J a=D.2d(b);D("9R",7).P(H(){7.2W=(D.2L(7.2x,a)>=0||D.2L(7.1r,a)>=0)});G(!a.K)7.64=-1}N 7.2x=b})},2K:H(a){I a==12?(7[0]?7[0].4H:U):7.4E().3v(a)},7b:H(a){I 7.5q(a).21()},79:H(i){I 7.3s(i,i+1)},3s:H(){I 7.2I(2p.44.3s.1w(7,19))},2l:H(b){I 7.2I(D.2l(7,H(a,i){I b.1k(a,i,a)}))},5c:H(){I 7.1e(7.5n)},L:H(d,b){J a=d.1R(".");a[1]=a[1]?"."+a[1]:"";G(b===12){J c=7.5C("9z"+a[1]+"!",[a[0]]);G(c===12&&7.K)c=D.L(7[0],d);I c===12&&a[1]?7.L(a[0]):c}N I 7.1P("9u"+a[1]+"!",[a[0],b]).P(H(){D.L(7,d,b)})},3b:H(a){I 7.P(H(){D.3b(7,a)})},3W:H(g,f,h,d){J e=7.K>1,3x;I 7.P(H(){G(!3x){3x=D.4h(g,7.2z);G(h)3x.9o()}J b=7;G(f&&D.Y(7,"1T")&&D.Y(3x[0],"4F"))b=7.3H("22")[0]||7.3U(7.2z.3h("22"));J c=D([]);D.P(3x,H(){J a=e?D(7).5y(M)[0]:7;G(D.Y(a,"1m"))c=c.1e(a);N{G(a.16==1)c=c.1e(D("1m",a).21());d.1k(b,a)}});c.P(6T)})}};D.17.5j.44=D.17;H 6T(i,a){G(a.4d)D.3Y({1a:a.4d,31:Q,1O:"1m"});N D.5u(a.1r||a.6O||a.4H||"");G(a.1d)a.1d.37(a)}H 1z(){I+2B 8J}D.1l=D.17.1l=H(){J b=19[0]||{},i=1,K=19.K,4x=Q,15;G(b.1q==8I){4x=b;b=19[1]||{};i=2}G(1j b!="49"&&1j b!="H")b={};G(K==i){b=7;--i}R(;i<K;i++)G((15=19[i])!=U)R(J c 1n 15){J a=b[c],2w=15[c];G(b===2w)6M;G(4x&&2w&&1j 2w=="49"&&!2w.16)b[c]=D.1l(4x,a||(2w.K!=U?[]:{}),2w);N G(2w!==12)b[c]=2w}I b};J E="4M"+1z(),6K=0,5r={},6G=/z-?5i|8B-?8A|1y|6B|8v-?1Z/i,3P=S.3P||{};D.1l({8u:H(a){1b.$=3m$;G(a)1b.4M=w;I D},1D:H(a){I!!a&&1j a!="23"&&!a.Y&&a.1q!=2p&&/^[\\s[]?H/.11(a+"")},4n:H(a){I a.1C&&!a.1c||a.2j&&a.2z&&!a.2z.1c},5u:H(a){a=D.3k(a);G(a){J b=S.3H("6w")[0]||S.1C,1m=S.3h("1m");1m.O="1r/4t";G(D.14.1f)1m.1r=a;N 1m.3U(S.5F(a));b.39(1m,b.1x);b.37(1m)}},Y:H(b,a){I b.Y&&b.Y.2r()==a.2r()},1Y:{},L:H(c,d,b){c=c==1b?5r:c;J a=c[E];G(!a)a=c[E]=++6K;G(d&&!D.1Y[a])D.1Y[a]={};G(b!==12)D.1Y[a][d]=b;I d?D.1Y[a][d]:a},3b:H(c,b){c=c==1b?5r:c;J a=c[E];G(b){G(D.1Y[a]){2U D.1Y[a][b];b="";R(b 1n D.1Y[a])1X;G(!b)D.3b(c)}}N{1U{2U c[E]}1V(e){G(c.5l)c.5l(E)}2U D.1Y[a]}},P:H(d,a,c){J e,i=0,K=d.K;G(c){G(K==12){R(e 1n d)G(a.1w(d[e],c)===Q)1X}N R(;i<K;)G(a.1w(d[i++],c)===Q)1X}N{G(K==12){R(e 1n d)G(a.1k(d[e],e,d[e])===Q)1X}N R(J b=d[0];i<K&&a.1k(b,i,b)!==Q;b=d[++i]){}}I d},1i:H(b,a,c,i,d){G(D.1D(a))a=a.1k(b,i);I a&&a.1q==4L&&c=="2a"&&!6G.11(d)?a+"2X":a},1F:{1e:H(c,b){D.P((b||"").1R(/\\s+/),H(i,a){G(c.16==1&&!D.1F.3T(c.1F,a))c.1F+=(c.1F?" ":"")+a})},21:H(c,b){G(c.16==1)c.1F=b!=12?D.3C(c.1F.1R(/\\s+/),H(a){I!D.1F.3T(b,a)}).6s(" "):""},3T:H(b,a){I D.2L(a,(b.1F||b).6r().1R(/\\s+/))>-1}},6q:H(b,c,a){J e={};R(J d 1n c){e[d]=b.V[d];b.V[d]=c[d]}a.1k(b);R(J d 1n c)b.V[d]=e[d]},1g:H(d,e,c){G(e=="2h"||e=="1Z"){J b,3X={30:"5x",5g:"1G",18:"3I"},35=e=="2h"?["5e","6k"]:["5G","6i"];H 5b(){b=e=="2h"?d.8f:d.8c;J a=0,2C=0;D.P(35,H(){a+=3d(D.2a(d,"57"+7,M))||0;2C+=3d(D.2a(d,"2C"+7+"4b",M))||0});b-=29.83(a+2C)}G(D(d).3F(":4j"))5b();N D.6q(d,3X,5b);I 29.2f(0,b)}I D.2a(d,e,c)},2a:H(f,l,k){J e,V=f.V;H 3E(b){G(!D.14.2k)I Q;J a=3P.54(b,U);I!a||a.52("3E")==""}G(l=="1y"&&D.14.1f){e=D.1K(V,"1y");I e==""?"1":e}G(D.14.2G&&l=="18"){J d=V.50;V.50="0 7Y 7W";V.50=d}G(l.1I(/4i/i))l=y;G(!k&&V&&V[l])e=V[l];N G(3P.54){G(l.1I(/4i/i))l="4i";l=l.1o(/([A-Z])/g,"-$1").3y();J c=3P.54(f,U);G(c&&!3E(f))e=c.52(l);N{J g=[],2E=[],a=f,i=0;R(;a&&3E(a);a=a.1d)2E.6h(a);R(;i<2E.K;i++)G(3E(2E[i])){g[i]=2E[i].V.18;2E[i].V.18="3I"}e=l=="18"&&g[2E.K-1]!=U?"2F":(c&&c.52(l))||"";R(i=0;i<g.K;i++)G(g[i]!=U)2E[i].V.18=g[i]}G(l=="1y"&&e=="")e="1"}N G(f.4g){J h=l.1o(/\\-(\\w)/g,H(a,b){I b.2r()});e=f.4g[l]||f.4g[h];G(!/^\\d+(2X)?$/i.11(e)&&/^\\d/.11(e)){J j=V.1A,66=f.65.1A;f.65.1A=f.4g.1A;V.1A=e||0;e=V.aM+"2X";V.1A=j;f.65.1A=66}}I e},4h:H(l,h){J k=[];h=h||S;G(1j h.3h==\'12\')h=h.2z||h[0]&&h[0].2z||S;D.P(l,H(i,d){G(!d)I;G(d.1q==4L)d+=\'\';G(1j d=="23"){d=d.1o(/(<(\\w+)[^>]*?)\\/>/g,H(b,a,c){I c.1I(/^(aK|4f|7E|aG|4T|7A|aB|3n|az|ay|av)$/i)?b:a+"></"+c+">"});J f=D.3k(d).3y(),1v=h.3h("1v");J e=!f.1h("<au")&&[1,"<2A 7w=\'7w\'>","</2A>"]||!f.1h("<ar")&&[1,"<7v>","</7v>"]||f.1I(/^<(aq|22|am|ak|ai)/)&&[1,"<1T>","</1T>"]||!f.1h("<4F")&&[2,"<1T><22>","</22></1T>"]||(!f.1h("<af")||!f.1h("<ad"))&&[3,"<1T><22><4F>","</4F></22></1T>"]||!f.1h("<7E")&&[2,"<1T><22></22><7q>","</7q></1T>"]||D.14.1f&&[1,"1v<1v>","</1v>"]||[0,"",""];1v.4H=e[1]+d+e[2];1B(e[0]--)1v=1v.5T;G(D.14.1f){J g=!f.1h("<1T")&&f.1h("<22")<0?1v.1x&&1v.1x.3t:e[1]=="<1T>"&&f.1h("<22")<0?1v.3t:[];R(J j=g.K-1;j>=0;--j)G(D.Y(g[j],"22")&&!g[j].3t.K)g[j].1d.37(g[j]);G(/^\\s/.11(d))1v.39(h.5F(d.1I(/^\\s*/)[0]),1v.1x)}d=D.2d(1v.3t)}G(d.K===0&&(!D.Y(d,"3V")&&!D.Y(d,"2A")))I;G(d[0]==12||D.Y(d,"3V")||d.15)k.1p(d);N k=D.2R(k,d)});I k},1K:H(d,f,c){G(!d||d.16==3||d.16==8)I 12;J e=!D.4n(d),40=c!==12,1f=D.14.1f;f=e&&D.3X[f]||f;G(d.2j){J g=/5Q|4d|V/.11(f);G(f=="2W"&&D.14.2k)d.1d.64;G(f 1n d&&e&&!g){G(40){G(f=="O"&&D.Y(d,"4T")&&d.1d)7p"O a3 a1\'t 9V 9U";d[f]=c}G(D.Y(d,"3V")&&d.7i(f))I d.7i(f).76;I d[f]}G(1f&&e&&f=="V")I D.1K(d.V,"9T",c);G(40)d.9Q(f,""+c);J h=1f&&e&&g?d.4G(f,2):d.4G(f);I h===U?12:h}G(1f&&f=="1y"){G(40){d.6B=1;d.1E=(d.1E||"").1o(/7f\\([^)]*\\)/,"")+(3r(c)+\'\'=="9L"?"":"7f(1y="+c*7a+")")}I d.1E&&d.1E.1h("1y=")>=0?(3d(d.1E.1I(/1y=([^)]*)/)[1])/7a)+\'\':""}f=f.1o(/-([a-z])/9H,H(a,b){I b.2r()});G(40)d[f]=c;I d[f]},3k:H(a){I(a||"").1o(/^\\s+|\\s+$/g,"")},2d:H(b){J a=[];G(b!=U){J i=b.K;G(i==U||b.1R||b.4I||b.1k)a[0]=b;N 1B(i)a[--i]=b[i]}I a},2L:H(b,a){R(J i=0,K=a.K;i<K;i++)G(a[i]===b)I i;I-1},2R:H(a,b){J i=0,T,2S=a.K;G(D.14.1f){1B(T=b[i++])G(T.16!=8)a[2S++]=T}N 1B(T=b[i++])a[2S++]=T;I a},4r:H(a){J c=[],2o={};1U{R(J i=0,K=a.K;i<K;i++){J b=D.L(a[i]);G(!2o[b]){2o[b]=M;c.1p(a[i])}}}1V(e){c=a}I c},3C:H(c,a,d){J b=[];R(J i=0,K=c.K;i<K;i++)G(!d!=!a(c[i],i))b.1p(c[i]);I b},2l:H(d,a){J c=[];R(J i=0,K=d.K;i<K;i++){J b=a(d[i],i);G(b!=U)c[c.K]=b}I c.7d.1w([],c)}});J v=9B.9A.3y();D.14={5B:(v.1I(/.+(?:9y|9x|9w|9v)[\\/: ]([\\d.]+)/)||[])[1],2k:/75/.11(v),2G:/2G/.11(v),1f:/1f/.11(v)&&!/2G/.11(v),42:/42/.11(v)&&!/(9s|75)/.11(v)};J y=D.14.1f?"7o":"72";D.1l({71:!D.14.1f||S.70=="6Z",3X:{"R":"9n","9k":"1F","4i":y,72:y,7o:y,9h:"9f",9e:"9d",9b:"99"}});D.P({6W:H(a){I a.1d},97:H(a){I D.4S(a,"1d")},95:H(a){I D.3a(a,2,"2H")},91:H(a){I D.3a(a,2,"4l")},8Z:H(a){I D.4S(a,"2H")},8X:H(a){I D.4S(a,"4l")},8W:H(a){I D.5v(a.1d.1x,a)},8V:H(a){I D.5v(a.1x)},6Q:H(a){I D.Y(a,"8U")?a.8T||a.8S.S:D.2d(a.3t)}},H(c,d){D.17[c]=H(b){J a=D.2l(7,d);G(b&&1j b=="23")a=D.3g(b,a);I 7.2I(D.4r(a))}});D.P({6P:"3v",8Q:"6F",39:"6E",8P:"5q",8O:"7b"},H(c,b){D.17[c]=H(){J a=19;I 7.P(H(){R(J i=0,K=a.K;i<K;i++)D(a[i])[b](7)})}});D.P({8N:H(a){D.1K(7,a,"");G(7.16==1)7.5l(a)},8M:H(a){D.1F.1e(7,a)},8L:H(a){D.1F.21(7,a)},8K:H(a){D.1F[D.1F.3T(7,a)?"21":"1e"](7,a)},21:H(a){G(!a||D.1E(a,[7]).r.K){D("*",7).1e(7).P(H(){D.W.21(7);D.3b(7)});G(7.1d)7.1d.37(7)}},4E:H(){D(">*",7).21();1B(7.1x)7.37(7.1x)}},H(a,b){D.17[a]=H(){I 7.P(b,19)}});D.P(["6N","4b"],H(i,c){J b=c.3y();D.17[b]=H(a){I 7[0]==1b?D.14.2G&&S.1c["5t"+c]||D.14.2k&&1b["5s"+c]||S.70=="6Z"&&S.1C["5t"+c]||S.1c["5t"+c]:7[0]==S?29.2f(29.2f(S.1c["4y"+c],S.1C["4y"+c]),29.2f(S.1c["2i"+c],S.1C["2i"+c])):a==12?(7.K?D.1g(7[0],b):U):7.1g(b,a.1q==56?a:a+"2X")}});H 25(a,b){I a[0]&&3r(D.2a(a[0],b,M),10)||0}J C=D.14.2k&&3r(D.14.5B)<8H?"(?:[\\\\w*3m-]|\\\\\\\\.)":"(?:[\\\\w\\8F-\\8E*3m-]|\\\\\\\\.)",6L=2B 4v("^>\\\\s*("+C+"+)"),6J=2B 4v("^("+C+"+)(#)("+C+"+)"),6I=2B 4v("^([#.]?)("+C+"*)");D.1l({6H:{"":H(a,i,m){I m[2]=="*"||D.Y(a,m[2])},"#":H(a,i,m){I a.4G("2v")==m[2]},":":{8D:H(a,i,m){I i<m[3]-0},8C:H(a,i,m){I i>m[3]-0},3a:H(a,i,m){I m[3]-0==i},79:H(a,i,m){I m[3]-0==i},3o:H(a,i){I i==0},3S:H(a,i,m,r){I i==r.K-1},6D:H(a,i){I i%2==0},6C:H(a,i){I i%2},"3o-4u":H(a){I a.1d.3H("*")[0]==a},"3S-4u":H(a){I D.3a(a.1d.5T,1,"4l")==a},"8z-4u":H(a){I!D.3a(a.1d.5T,2,"4l")},6W:H(a){I a.1x},4E:H(a){I!a.1x},8y:H(a,i,m){I(a.6O||a.8x||D(a).1r()||"").1h(m[3])>=0},4j:H(a){I"1G"!=a.O&&D.1g(a,"18")!="2F"&&D.1g(a,"5g")!="1G"},1G:H(a){I"1G"==a.O||D.1g(a,"18")=="2F"||D.1g(a,"5g")=="1G"},8w:H(a){I!a.3R},3R:H(a){I a.3R},4J:H(a){I a.4J},2W:H(a){I a.2W||D.1K(a,"2W")},1r:H(a){I"1r"==a.O},5O:H(a){I"5O"==a.O},5L:H(a){I"5L"==a.O},5p:H(a){I"5p"==a.O},3Q:H(a){I"3Q"==a.O},5o:H(a){I"5o"==a.O},6A:H(a){I"6A"==a.O},6z:H(a){I"6z"==a.O},2s:H(a){I"2s"==a.O||D.Y(a,"2s")},4T:H(a){I/4T|2A|6y|2s/i.11(a.Y)},3T:H(a,i,m){I D.2q(m[3],a).K},8t:H(a){I/h\\d/i.11(a.Y)},8s:H(a){I D.3C(D.3O,H(b){I a==b.T}).K}}},6x:[/^(\\[) *@?([\\w-]+) *([!*$^~=]*) *(\'?"?)(.*?)\\4 *\\]/,/^(:)([\\w-]+)\\("?\'?(.*?(\\(.*?\\))?[^(]*?)"?\'?\\)/,2B 4v("^([:.#]*)("+C+"+)")],3g:H(a,c,b){J d,1t=[];1B(a&&a!=d){d=a;J f=D.1E(a,c,b);a=f.t.1o(/^\\s*,\\s*/,"");1t=b?c=f.r:D.2R(1t,f.r)}I 1t},2q:H(t,o){G(1j t!="23")I[t];G(o&&o.16!=1&&o.16!=9)I[];o=o||S;J d=[o],2o=[],3S,Y;1B(t&&3S!=t){J r=[];3S=t;t=D.3k(t);J l=Q,3j=6L,m=3j.2D(t);G(m){Y=m[1].2r();R(J i=0;d[i];i++)R(J c=d[i].1x;c;c=c.2H)G(c.16==1&&(Y=="*"||c.Y.2r()==Y))r.1p(c);d=r;t=t.1o(3j,"");G(t.1h(" ")==0)6M;l=M}N{3j=/^([>+~])\\s*(\\w*)/i;G((m=3j.2D(t))!=U){r=[];J k={};Y=m[2].2r();m=m[1];R(J j=0,3i=d.K;j<3i;j++){J n=m=="~"||m=="+"?d[j].2H:d[j].1x;R(;n;n=n.2H)G(n.16==1){J g=D.L(n);G(m=="~"&&k[g])1X;G(!Y||n.Y.2r()==Y){G(m=="~")k[g]=M;r.1p(n)}G(m=="+")1X}}d=r;t=D.3k(t.1o(3j,""));l=M}}G(t&&!l){G(!t.1h(",")){G(o==d[0])d.4s();2o=D.2R(2o,d);r=d=[o];t=" "+t.6v(1,t.K)}N{J h=6J;J m=h.2D(t);G(m){m=[0,m[2],m[3],m[1]]}N{h=6I;m=h.2D(t)}m[2]=m[2].1o(/\\\\/g,"");J f=d[d.K-1];G(m[1]=="#"&&f&&f.61&&!D.4n(f)){J p=f.61(m[2]);G((D.14.1f||D.14.2G)&&p&&1j p.2v=="23"&&p.2v!=m[2])p=D(\'[@2v="\'+m[2]+\'"]\',f)[0];d=r=p&&(!m[3]||D.Y(p,m[3]))?[p]:[]}N{R(J i=0;d[i];i++){J a=m[1]=="#"&&m[3]?m[3]:m[1]!=""||m[0]==""?"*":m[2];G(a=="*"&&d[i].Y.3y()=="49")a="3n";r=D.2R(r,d[i].3H(a))}G(m[1]==".")r=D.5m(r,m[2]);G(m[1]=="#"){J e=[];R(J i=0;r[i];i++)G(r[i].4G("2v")==m[2]){e=[r[i]];1X}r=e}d=r}t=t.1o(h,"")}}G(t){J b=D.1E(t,r);d=r=b.r;t=D.3k(b.t)}}G(t)d=[];G(d&&o==d[0])d.4s();2o=D.2R(2o,d);I 2o},5m:H(r,m,a){m=" "+m+" ";J c=[];R(J i=0;r[i];i++){J b=(" "+r[i].1F+" ").1h(m)>=0;G(!a&&b||a&&!b)c.1p(r[i])}I c},1E:H(t,r,h){J d;1B(t&&t!=d){d=t;J p=D.6x,m;R(J i=0;p[i];i++){m=p[i].2D(t);G(m){t=t.8r(m[0].K);m[2]=m[2].1o(/\\\\/g,"");1X}}G(!m)1X;G(m[1]==":"&&m[2]=="4Y")r=62.11(m[3])?D.1E(m[3],r,M).r:D(r).4Y(m[3]);N G(m[1]==".")r=D.5m(r,m[2],h);N G(m[1]=="["){J g=[],O=m[3];R(J i=0,3i=r.K;i<3i;i++){J a=r[i],z=a[D.3X[m[2]]||m[2]];G(z==U||/5Q|4d|2W/.11(m[2]))z=D.1K(a,m[2])||\'\';G((O==""&&!!z||O=="="&&z==m[5]||O=="!="&&z!=m[5]||O=="^="&&z&&!z.1h(m[5])||O=="$="&&z.6v(z.K-m[5].K)==m[5]||(O=="*="||O=="~=")&&z.1h(m[5])>=0)^h)g.1p(a)}r=g}N G(m[1]==":"&&m[2]=="3a-4u"){J e={},g=[],11=/(-?)(\\d*)n((?:\\+|-)?\\d*)/.2D(m[3]=="6D"&&"2n"||m[3]=="6C"&&"2n+1"||!/\\D/.11(m[3])&&"8q+"+m[3]||m[3]),3o=(11[1]+(11[2]||1))-0,d=11[3]-0;R(J i=0,3i=r.K;i<3i;i++){J j=r[i],1d=j.1d,2v=D.L(1d);G(!e[2v]){J c=1;R(J n=1d.1x;n;n=n.2H)G(n.16==1)n.4q=c++;e[2v]=M}J b=Q;G(3o==0){G(j.4q==d)b=M}N G((j.4q-d)%3o==0&&(j.4q-d)/3o>=0)b=M;G(b^h)g.1p(j)}r=g}N{J f=D.6H[m[1]];G(1j f=="49")f=f[m[2]];G(1j f=="23")f=6u("Q||H(a,i){I "+f+";}");r=D.3C(r,H(a,i){I f(a,i,m,r)},h)}}I{r:r,t:t}},4S:H(b,c){J a=[],1t=b[c];1B(1t&&1t!=S){G(1t.16==1)a.1p(1t);1t=1t[c]}I a},3a:H(a,e,c,b){e=e||1;J d=0;R(;a;a=a[c])G(a.16==1&&++d==e)1X;I a},5v:H(n,a){J r=[];R(;n;n=n.2H){G(n.16==1&&n!=a)r.1p(n)}I r}});D.W={1e:H(f,i,g,e){G(f.16==3||f.16==8)I;G(D.14.1f&&f.4I)f=1b;G(!g.24)g.24=7.24++;G(e!=12){J h=g;g=7.3M(h,H(){I h.1w(7,19)});g.L=e}J j=D.L(f,"3w")||D.L(f,"3w",{}),1H=D.L(f,"1H")||D.L(f,"1H",H(){G(1j D!="12"&&!D.W.5k)I D.W.1H.1w(19.3L.T,19)});1H.T=f;D.P(i.1R(/\\s+/),H(c,b){J a=b.1R(".");b=a[0];g.O=a[1];J d=j[b];G(!d){d=j[b]={};G(!D.W.2t[b]||D.W.2t[b].4p.1k(f)===Q){G(f.3K)f.3K(b,1H,Q);N G(f.6t)f.6t("4o"+b,1H)}}d[g.24]=g;D.W.26[b]=M});f=U},24:1,26:{},21:H(e,h,f){G(e.16==3||e.16==8)I;J i=D.L(e,"3w"),1L,5i;G(i){G(h==12||(1j h=="23"&&h.8p(0)=="."))R(J g 1n i)7.21(e,g+(h||""));N{G(h.O){f=h.2y;h=h.O}D.P(h.1R(/\\s+/),H(b,a){J c=a.1R(".");a=c[0];G(i[a]){G(f)2U i[a][f.24];N R(f 1n i[a])G(!c[1]||i[a][f].O==c[1])2U i[a][f];R(1L 1n i[a])1X;G(!1L){G(!D.W.2t[a]||D.W.2t[a].4A.1k(e)===Q){G(e.6p)e.6p(a,D.L(e,"1H"),Q);N G(e.6n)e.6n("4o"+a,D.L(e,"1H"))}1L=U;2U i[a]}}})}R(1L 1n i)1X;G(!1L){J d=D.L(e,"1H");G(d)d.T=U;D.3b(e,"3w");D.3b(e,"1H")}}},1P:H(h,c,f,g,i){c=D.2d(c);G(h.1h("!")>=0){h=h.3s(0,-1);J a=M}G(!f){G(7.26[h])D("*").1e([1b,S]).1P(h,c)}N{G(f.16==3||f.16==8)I 12;J b,1L,17=D.1D(f[h]||U),W=!c[0]||!c[0].32;G(W){c.6h({O:h,2J:f,32:H(){},3J:H(){},4C:1z()});c[0][E]=M}c[0].O=h;G(a)c[0].6m=M;J d=D.L(f,"1H");G(d)b=d.1w(f,c);G((!17||(D.Y(f,\'a\')&&h=="4V"))&&f["4o"+h]&&f["4o"+h].1w(f,c)===Q)b=Q;G(W)c.4s();G(i&&D.1D(i)){1L=i.1w(f,b==U?c:c.7d(b));G(1L!==12)b=1L}G(17&&g!==Q&&b!==Q&&!(D.Y(f,\'a\')&&h=="4V")){7.5k=M;1U{f[h]()}1V(e){}}7.5k=Q}I b},1H:H(b){J a,1L,38,5f,4m;b=19[0]=D.W.6l(b||1b.W);38=b.O.1R(".");b.O=38[0];38=38[1];5f=!38&&!b.6m;4m=(D.L(7,"3w")||{})[b.O];R(J j 1n 4m){J c=4m[j];G(5f||c.O==38){b.2y=c;b.L=c.L;1L=c.1w(7,19);G(a!==Q)a=1L;G(1L===Q){b.32();b.3J()}}}I a},6l:H(b){G(b[E]==M)I b;J d=b;b={8o:d};J c="8n 8m 8l 8k 2s 8j 47 5d 6j 5E 8i L 8h 8g 4K 2y 5a 59 8e 8b 58 6f 8a 88 4k 87 86 84 6d 2J 4C 6c O 82 81 35".1R(" ");R(J i=c.K;i;i--)b[c[i]]=d[c[i]];b[E]=M;b.32=H(){G(d.32)d.32();d.80=Q};b.3J=H(){G(d.3J)d.3J();d.7Z=M};b.4C=b.4C||1z();G(!b.2J)b.2J=b.6d||S;G(b.2J.16==3)b.2J=b.2J.1d;G(!b.4k&&b.4K)b.4k=b.4K==b.2J?b.6c:b.4K;G(b.58==U&&b.5d!=U){J a=S.1C,1c=S.1c;b.58=b.5d+(a&&a.2e||1c&&1c.2e||0)-(a.6b||0);b.6f=b.6j+(a&&a.2c||1c&&1c.2c||0)-(a.6a||0)}G(!b.35&&((b.47||b.47===0)?b.47:b.5a))b.35=b.47||b.5a;G(!b.59&&b.5E)b.59=b.5E;G(!b.35&&b.2s)b.35=(b.2s&1?1:(b.2s&2?3:(b.2s&4?2:0)));I b},3M:H(a,b){b.24=a.24=a.24||b.24||7.24++;I b},2t:{27:{4p:H(){55();I},4A:H(){I}},3D:{4p:H(){G(D.14.1f)I Q;D(7).2O("53",D.W.2t.3D.2y);I M},4A:H(){G(D.14.1f)I Q;D(7).4e("53",D.W.2t.3D.2y);I M},2y:H(a){G(F(a,7))I M;a.O="3D";I D.W.1H.1w(7,19)}},3N:{4p:H(){G(D.14.1f)I Q;D(7).2O("51",D.W.2t.3N.2y);I M},4A:H(){G(D.14.1f)I Q;D(7).4e("51",D.W.2t.3N.2y);I M},2y:H(a){G(F(a,7))I M;a.O="3N";I D.W.1H.1w(7,19)}}}};D.17.1l({2O:H(c,a,b){I c=="4X"?7.2V(c,a,b):7.P(H(){D.W.1e(7,c,b||a,b&&a)})},2V:H(d,b,c){J e=D.W.3M(c||b,H(a){D(7).4e(a,e);I(c||b).1w(7,19)});I 7.P(H(){D.W.1e(7,d,e,c&&b)})},4e:H(a,b){I 7.P(H(){D.W.21(7,a,b)})},1P:H(c,a,b){I 7.P(H(){D.W.1P(c,a,7,M,b)})},5C:H(c,a,b){I 7[0]&&D.W.1P(c,a,7[0],Q,b)},2m:H(b){J c=19,i=1;1B(i<c.K)D.W.3M(b,c[i++]);I 7.4V(D.W.3M(b,H(a){7.4Z=(7.4Z||0)%i;a.32();I c[7.4Z++].1w(7,19)||Q}))},7X:H(a,b){I 7.2O(\'3D\',a).2O(\'3N\',b)},27:H(a){55();G(D.2Q)a.1k(S,D);N D.3A.1p(H(){I a.1k(7,D)});I 7}});D.1l({2Q:Q,3A:[],27:H(){G(!D.2Q){D.2Q=M;G(D.3A){D.P(D.3A,H(){7.1k(S)});D.3A=U}D(S).5C("27")}}});J x=Q;H 55(){G(x)I;x=M;G(S.3K&&!D.14.2G)S.3K("69",D.27,Q);G(D.14.1f&&1b==1S)(H(){G(D.2Q)I;1U{S.1C.7V("1A")}1V(3e){3B(19.3L,0);I}D.27()})();G(D.14.2G)S.3K("69",H(){G(D.2Q)I;R(J i=0;i<S.4W.K;i++)G(S.4W[i].3R){3B(19.3L,0);I}D.27()},Q);G(D.14.2k){J a;(H(){G(D.2Q)I;G(S.3f!="68"&&S.3f!="1J"){3B(19.3L,0);I}G(a===12)a=D("V, 7A[7U=7S]").K;G(S.4W.K!=a){3B(19.3L,0);I}D.27()})()}D.W.1e(1b,"43",D.27)}D.P(("7R,7Q,43,85,4y,4X,4V,7P,"+"7O,7N,89,53,51,7M,2A,"+"5o,7L,7K,8d,3e").1R(","),H(i,b){D.17[b]=H(a){I a?7.2O(b,a):7.1P(b)}});J F=H(a,c){J b=a.4k;1B(b&&b!=c)1U{b=b.1d}1V(3e){b=c}I b==c};D(1b).2O("4X",H(){D("*").1e(S).4e()});D.17.1l({67:D.17.43,43:H(g,d,c){G(1j g!=\'23\')I 7.67(g);J e=g.1h(" ");G(e>=0){J i=g.3s(e,g.K);g=g.3s(0,e)}c=c||H(){};J f="2P";G(d)G(D.1D(d)){c=d;d=U}N{d=D.3n(d);f="6g"}J h=7;D.3Y({1a:g,O:f,1O:"2K",L:d,1J:H(a,b){G(b=="1W"||b=="7J")h.2K(i?D("<1v/>").3v(a.4U.1o(/<1m(.|\\s)*?\\/1m>/g,"")).2q(i):a.4U);h.P(c,[a.4U,b,a])}});I 7},aL:H(){I D.3n(7.7I())},7I:H(){I 7.2l(H(){I D.Y(7,"3V")?D.2d(7.aH):7}).1E(H(){I 7.34&&!7.3R&&(7.4J||/2A|6y/i.11(7.Y)||/1r|1G|3Q/i.11(7.O))}).2l(H(i,c){J b=D(7).6e();I b==U?U:b.1q==2p?D.2l(b,H(a,i){I{34:c.34,2x:a}}):{34:c.34,2x:b}}).3p()}});D.P("7H,7G,7F,7D,7C,7B".1R(","),H(i,o){D.17[o]=H(f){I 7.2O(o,f)}});J B=1z();D.1l({3p:H(d,b,a,c){G(D.1D(b)){a=b;b=U}I D.3Y({O:"2P",1a:d,L:b,1W:a,1O:c})},aE:H(b,a){I D.3p(b,U,a,"1m")},aD:H(c,b,a){I D.3p(c,b,a,"3z")},aC:H(d,b,a,c){G(D.1D(b)){a=b;b={}}I D.3Y({O:"6g",1a:d,L:b,1W:a,1O:c})},aA:H(a){D.1l(D.60,a)},60:{1a:5Z.5Q,26:M,O:"2P",2T:0,7z:"4R/x-ax-3V-aw",7x:M,31:M,L:U,5Y:U,3Q:U,4Q:{2N:"4R/2N, 1r/2N",2K:"1r/2K",1m:"1r/4t, 4R/4t",3z:"4R/3z, 1r/4t",1r:"1r/as",4w:"*/*"}},4z:{},3Y:H(s){s=D.1l(M,s,D.1l(M,{},D.60,s));J g,2Z=/=\\?(&|$)/g,1u,L,O=s.O.2r();G(s.L&&s.7x&&1j s.L!="23")s.L=D.3n(s.L);G(s.1O=="4P"){G(O=="2P"){G(!s.1a.1I(2Z))s.1a+=(s.1a.1I(/\\?/)?"&":"?")+(s.4P||"7u")+"=?"}N G(!s.L||!s.L.1I(2Z))s.L=(s.L?s.L+"&":"")+(s.4P||"7u")+"=?";s.1O="3z"}G(s.1O=="3z"&&(s.L&&s.L.1I(2Z)||s.1a.1I(2Z))){g="4P"+B++;G(s.L)s.L=(s.L+"").1o(2Z,"="+g+"$1");s.1a=s.1a.1o(2Z,"="+g+"$1");s.1O="1m";1b[g]=H(a){L=a;1W();1J();1b[g]=12;1U{2U 1b[g]}1V(e){}G(i)i.37(h)}}G(s.1O=="1m"&&s.1Y==U)s.1Y=Q;G(s.1Y===Q&&O=="2P"){J j=1z();J k=s.1a.1o(/(\\?|&)3m=.*?(&|$)/,"$ap="+j+"$2");s.1a=k+((k==s.1a)?(s.1a.1I(/\\?/)?"&":"?")+"3m="+j:"")}G(s.L&&O=="2P"){s.1a+=(s.1a.1I(/\\?/)?"&":"?")+s.L;s.L=U}G(s.26&&!D.4O++)D.W.1P("7H");J n=/^(?:\\w+:)?\\/\\/([^\\/?#]+)/;G(s.1O=="1m"&&O=="2P"&&n.11(s.1a)&&n.2D(s.1a)[1]!=5Z.al){J i=S.3H("6w")[0];J h=S.3h("1m");h.4d=s.1a;G(s.7t)h.aj=s.7t;G(!g){J l=Q;h.ah=h.ag=H(){G(!l&&(!7.3f||7.3f=="68"||7.3f=="1J")){l=M;1W();1J();i.37(h)}}}i.3U(h);I 12}J m=Q;J c=1b.7s?2B 7s("ae.ac"):2B 7r();G(s.5Y)c.6R(O,s.1a,s.31,s.5Y,s.3Q);N c.6R(O,s.1a,s.31);1U{G(s.L)c.4B("ab-aa",s.7z);G(s.5S)c.4B("a9-5R-a8",D.4z[s.1a]||"a7, a6 a5 a4 5N:5N:5N a2");c.4B("X-9Z-9Y","7r");c.4B("9W",s.1O&&s.4Q[s.1O]?s.4Q[s.1O]+", */*":s.4Q.4w)}1V(e){}G(s.7m&&s.7m(c,s)===Q){s.26&&D.4O--;c.7l();I Q}G(s.26)D.W.1P("7B",[c,s]);J d=H(a){G(!m&&c&&(c.3f==4||a=="2T")){m=M;G(f){7k(f);f=U}1u=a=="2T"&&"2T"||!D.7j(c)&&"3e"||s.5S&&D.7h(c,s.1a)&&"7J"||"1W";G(1u=="1W"){1U{L=D.6X(c,s.1O,s.9S)}1V(e){1u="5J"}}G(1u=="1W"){J b;1U{b=c.5I("7g-5R")}1V(e){}G(s.5S&&b)D.4z[s.1a]=b;G(!g)1W()}N D.5H(s,c,1u);1J();G(s.31)c=U}};G(s.31){J f=4I(d,13);G(s.2T>0)3B(H(){G(c){c.7l();G(!m)d("2T")}},s.2T)}1U{c.9P(s.L)}1V(e){D.5H(s,c,U,e)}G(!s.31)d();H 1W(){G(s.1W)s.1W(L,1u);G(s.26)D.W.1P("7C",[c,s])}H 1J(){G(s.1J)s.1J(c,1u);G(s.26)D.W.1P("7F",[c,s]);G(s.26&&!--D.4O)D.W.1P("7G")}I c},5H:H(s,a,b,e){G(s.3e)s.3e(a,b,e);G(s.26)D.W.1P("7D",[a,s,e])},4O:0,7j:H(a){1U{I!a.1u&&5Z.9O=="5p:"||(a.1u>=7e&&a.1u<9N)||a.1u==7c||a.1u==9K||D.14.2k&&a.1u==12}1V(e){}I Q},7h:H(a,c){1U{J b=a.5I("7g-5R");I a.1u==7c||b==D.4z[c]||D.14.2k&&a.1u==12}1V(e){}I Q},6X:H(a,c,b){J d=a.5I("9J-O"),2N=c=="2N"||!c&&d&&d.1h("2N")>=0,L=2N?a.9I:a.4U;G(2N&&L.1C.2j=="5J")7p"5J";G(b)L=b(L,c);G(c=="1m")D.5u(L);G(c=="3z")L=6u("("+L+")");I L},3n:H(a){J s=[];G(a.1q==2p||a.5w)D.P(a,H(){s.1p(3u(7.34)+"="+3u(7.2x))});N R(J j 1n a)G(a[j]&&a[j].1q==2p)D.P(a[j],H(){s.1p(3u(j)+"="+3u(7))});N s.1p(3u(j)+"="+3u(D.1D(a[j])?a[j]():a[j]));I s.6s("&").1o(/%20/g,"+")}});D.17.1l({1N:H(c,b){I c?7.2g({1Z:"1N",2h:"1N",1y:"1N"},c,b):7.1E(":1G").P(H(){7.V.18=7.5D||"";G(D.1g(7,"18")=="2F"){J a=D("<"+7.2j+" />").6P("1c");7.V.18=a.1g("18");G(7.V.18=="2F")7.V.18="3I";a.21()}}).3l()},1M:H(b,a){I b?7.2g({1Z:"1M",2h:"1M",1y:"1M"},b,a):7.1E(":4j").P(H(){7.5D=7.5D||D.1g(7,"18");7.V.18="2F"}).3l()},78:D.17.2m,2m:H(a,b){I D.1D(a)&&D.1D(b)?7.78.1w(7,19):a?7.2g({1Z:"2m",2h:"2m",1y:"2m"},a,b):7.P(H(){D(7)[D(7).3F(":1G")?"1N":"1M"]()})},9G:H(b,a){I 7.2g({1Z:"1N"},b,a)},9F:H(b,a){I 7.2g({1Z:"1M"},b,a)},9E:H(b,a){I 7.2g({1Z:"2m"},b,a)},9D:H(b,a){I 7.2g({1y:"1N"},b,a)},9M:H(b,a){I 7.2g({1y:"1M"},b,a)},9C:H(c,a,b){I 7.2g({1y:a},c,b)},2g:H(k,j,i,g){J h=D.77(j,i,g);I 7[h.36===Q?"P":"36"](H(){G(7.16!=1)I Q;J f=D.1l({},h),p,1G=D(7).3F(":1G"),46=7;R(p 1n k){G(k[p]=="1M"&&1G||k[p]=="1N"&&!1G)I f.1J.1k(7);G(p=="1Z"||p=="2h"){f.18=D.1g(7,"18");f.33=7.V.33}}G(f.33!=U)7.V.33="1G";f.45=D.1l({},k);D.P(k,H(c,a){J e=2B D.28(46,f,c);G(/2m|1N|1M/.11(a))e[a=="2m"?1G?"1N":"1M":a](k);N{J b=a.6r().1I(/^([+-]=)?([\\d+-.]+)(.*)$/),2b=e.1t(M)||0;G(b){J d=3d(b[2]),2M=b[3]||"2X";G(2M!="2X"){46.V[c]=(d||1)+2M;2b=((d||1)/e.1t(M))*2b;46.V[c]=2b+2M}G(b[1])d=((b[1]=="-="?-1:1)*d)+2b;e.3G(2b,d,2M)}N e.3G(2b,a,"")}});I M})},36:H(a,b){G(D.1D(a)||(a&&a.1q==2p)){b=a;a="28"}G(!a||(1j a=="23"&&!b))I A(7[0],a);I 7.P(H(){G(b.1q==2p)A(7,a,b);N{A(7,a).1p(b);G(A(7,a).K==1)b.1k(7)}})},9X:H(b,c){J a=D.3O;G(b)7.36([]);7.P(H(){R(J i=a.K-1;i>=0;i--)G(a[i].T==7){G(c)a[i](M);a.7n(i,1)}});G(!c)7.5A();I 7}});J A=H(b,c,a){G(b){c=c||"28";J q=D.L(b,c+"36");G(!q||a)q=D.L(b,c+"36",D.2d(a))}I q};D.17.5A=H(a){a=a||"28";I 7.P(H(){J q=A(7,a);q.4s();G(q.K)q[0].1k(7)})};D.1l({77:H(b,a,c){J d=b&&b.1q==a0?b:{1J:c||!c&&a||D.1D(b)&&b,2u:b,41:c&&a||a&&a.1q!=9t&&a};d.2u=(d.2u&&d.2u.1q==4L?d.2u:D.28.5K[d.2u])||D.28.5K.74;d.5M=d.1J;d.1J=H(){G(d.36!==Q)D(7).5A();G(D.1D(d.5M))d.5M.1k(7)};I d},41:{73:H(p,n,b,a){I b+a*p},5P:H(p,n,b,a){I((-29.9r(p*29.9q)/2)+0.5)*a+b}},3O:[],48:U,28:H(b,c,a){7.15=c;7.T=b;7.1i=a;G(!c.3Z)c.3Z={}}});D.28.44={4D:H(){G(7.15.2Y)7.15.2Y.1k(7.T,7.1z,7);(D.28.2Y[7.1i]||D.28.2Y.4w)(7);G(7.1i=="1Z"||7.1i=="2h")7.T.V.18="3I"},1t:H(a){G(7.T[7.1i]!=U&&7.T.V[7.1i]==U)I 7.T[7.1i];J r=3d(D.1g(7.T,7.1i,a));I r&&r>-9p?r:3d(D.2a(7.T,7.1i))||0},3G:H(c,b,d){7.5V=1z();7.2b=c;7.3l=b;7.2M=d||7.2M||"2X";7.1z=7.2b;7.2S=7.4N=0;7.4D();J e=7;H t(a){I e.2Y(a)}t.T=7.T;D.3O.1p(t);G(D.48==U){D.48=4I(H(){J a=D.3O;R(J i=0;i<a.K;i++)G(!a[i]())a.7n(i--,1);G(!a.K){7k(D.48);D.48=U}},13)}},1N:H(){7.15.3Z[7.1i]=D.1K(7.T.V,7.1i);7.15.1N=M;7.3G(0,7.1t());G(7.1i=="2h"||7.1i=="1Z")7.T.V[7.1i]="9m";D(7.T).1N()},1M:H(){7.15.3Z[7.1i]=D.1K(7.T.V,7.1i);7.15.1M=M;7.3G(7.1t(),0)},2Y:H(a){J t=1z();G(a||t>7.15.2u+7.5V){7.1z=7.3l;7.2S=7.4N=1;7.4D();7.15.45[7.1i]=M;J b=M;R(J i 1n 7.15.45)G(7.15.45[i]!==M)b=Q;G(b){G(7.15.18!=U){7.T.V.33=7.15.33;7.T.V.18=7.15.18;G(D.1g(7.T,"18")=="2F")7.T.V.18="3I"}G(7.15.1M)7.T.V.18="2F";G(7.15.1M||7.15.1N)R(J p 1n 7.15.45)D.1K(7.T.V,p,7.15.3Z[p])}G(b)7.15.1J.1k(7.T);I Q}N{J n=t-7.5V;7.4N=n/7.15.2u;7.2S=D.41[7.15.41||(D.41.5P?"5P":"73")](7.4N,n,0,1,7.15.2u);7.1z=7.2b+((7.3l-7.2b)*7.2S);7.4D()}I M}};D.1l(D.28,{5K:{9l:9j,9i:7e,74:9g},2Y:{2e:H(a){a.T.2e=a.1z},2c:H(a){a.T.2c=a.1z},1y:H(a){D.1K(a.T.V,"1y",a.1z)},4w:H(a){a.T.V[a.1i]=a.1z+a.2M}}});D.17.2i=H(){J b=0,1S=0,T=7[0],3q;G(T)ao(D.14){J d=T.1d,4a=T,1s=T.1s,1Q=T.2z,5U=2k&&3r(5B)<9c&&!/9a/i.11(v),1g=D.2a,3c=1g(T,"30")=="3c";G(T.7y){J c=T.7y();1e(c.1A+29.2f(1Q.1C.2e,1Q.1c.2e),c.1S+29.2f(1Q.1C.2c,1Q.1c.2c));1e(-1Q.1C.6b,-1Q.1C.6a)}N{1e(T.5X,T.5W);1B(1s){1e(1s.5X,1s.5W);G(42&&!/^t(98|d|h)$/i.11(1s.2j)||2k&&!5U)2C(1s);G(!3c&&1g(1s,"30")=="3c")3c=M;4a=/^1c$/i.11(1s.2j)?4a:1s;1s=1s.1s}1B(d&&d.2j&&!/^1c|2K$/i.11(d.2j)){G(!/^96|1T.*$/i.11(1g(d,"18")))1e(-d.2e,-d.2c);G(42&&1g(d,"33")!="4j")2C(d);d=d.1d}G((5U&&(3c||1g(4a,"30")=="5x"))||(42&&1g(4a,"30")!="5x"))1e(-1Q.1c.5X,-1Q.1c.5W);G(3c)1e(29.2f(1Q.1C.2e,1Q.1c.2e),29.2f(1Q.1C.2c,1Q.1c.2c))}3q={1S:1S,1A:b}}H 2C(a){1e(D.2a(a,"6V",M),D.2a(a,"6U",M))}H 1e(l,t){b+=3r(l,10)||0;1S+=3r(t,10)||0}I 3q};D.17.1l({30:H(){J a=0,1S=0,3q;G(7[0]){J b=7.1s(),2i=7.2i(),4c=/^1c|2K$/i.11(b[0].2j)?{1S:0,1A:0}:b.2i();2i.1S-=25(7,\'94\');2i.1A-=25(7,\'aF\');4c.1S+=25(b,\'6U\');4c.1A+=25(b,\'6V\');3q={1S:2i.1S-4c.1S,1A:2i.1A-4c.1A}}I 3q},1s:H(){J a=7[0].1s;1B(a&&(!/^1c|2K$/i.11(a.2j)&&D.1g(a,\'30\')==\'93\'))a=a.1s;I D(a)}});D.P([\'5e\',\'5G\'],H(i,b){J c=\'4y\'+b;D.17[c]=H(a){G(!7[0])I;I a!=12?7.P(H(){7==1b||7==S?1b.92(!i?a:D(1b).2e(),i?a:D(1b).2c()):7[c]=a}):7[0]==1b||7[0]==S?46[i?\'aI\':\'aJ\']||D.71&&S.1C[c]||S.1c[c]:7[0][c]}});D.P(["6N","4b"],H(i,b){J c=i?"5e":"5G",4f=i?"6k":"6i";D.17["5s"+b]=H(){I 7[b.3y()]()+25(7,"57"+c)+25(7,"57"+4f)};D.17["90"+b]=H(a){I 7["5s"+b]()+25(7,"2C"+c+"4b")+25(7,"2C"+4f+"4b")+(a?25(7,"6S"+c)+25(7,"6S"+4f):0)}})})();',62,669,'|||||||this|||||||||||||||||||||||||||||||||||if|function|return|var|length|data|true|else|type|each|false|for|document|elem|null|style|event||nodeName|||test|undefined||browser|options|nodeType|fn|display|arguments|url|window|body|parentNode|add|msie|css|indexOf|prop|typeof|call|extend|script|in|replace|push|constructor|text|offsetParent|cur|status|div|apply|firstChild|opacity|now|left|while|documentElement|isFunction|filter|className|hidden|handle|match|complete|attr|ret|hide|show|dataType|trigger|doc|split|top|table|try|catch|success|break|cache|height||remove|tbody|string|guid|num|global|ready|fx|Math|curCSS|start|scrollTop|makeArray|scrollLeft|max|animate|width|offset|tagName|safari|map|toggle||done|Array|find|toUpperCase|button|special|duration|id|copy|value|handler|ownerDocument|select|new|border|exec|stack|none|opera|nextSibling|pushStack|target|html|inArray|unit|xml|bind|GET|isReady|merge|pos|timeout|delete|one|selected|px|step|jsre|position|async|preventDefault|overflow|name|which|queue|removeChild|namespace|insertBefore|nth|removeData|fixed|parseFloat|error|readyState|multiFilter|createElement|rl|re|trim|end|_|param|first|get|results|parseInt|slice|childNodes|encodeURIComponent|append|events|elems|toLowerCase|json|readyList|setTimeout|grep|mouseenter|color|is|custom|getElementsByTagName|block|stopPropagation|addEventListener|callee|proxy|mouseleave|timers|defaultView|password|disabled|last|has|appendChild|form|domManip|props|ajax|orig|set|easing|mozilla|load|prototype|curAnim|self|charCode|timerId|object|offsetChild|Width|parentOffset|src|unbind|br|currentStyle|clean|float|visible|relatedTarget|previousSibling|handlers|isXMLDoc|on|setup|nodeIndex|unique|shift|javascript|child|RegExp|_default|deep|scroll|lastModified|teardown|setRequestHeader|timeStamp|update|empty|tr|getAttribute|innerHTML|setInterval|checked|fromElement|Number|jQuery|state|active|jsonp|accepts|application|dir|input|responseText|click|styleSheets|unload|not|lastToggle|outline|mouseout|getPropertyValue|mouseover|getComputedStyle|bindReady|String|padding|pageX|metaKey|keyCode|getWH|andSelf|clientX|Left|all|visibility|container|index|init|triggered|removeAttribute|classFilter|prevObject|submit|file|after|windowData|inner|client|globalEval|sibling|jquery|absolute|clone|wrapAll|dequeue|version|triggerHandler|oldblock|ctrlKey|createTextNode|Top|handleError|getResponseHeader|parsererror|speeds|checkbox|old|00|radio|swing|href|Modified|ifModified|lastChild|safari2|startTime|offsetTop|offsetLeft|username|location|ajaxSettings|getElementById|isSimple|values|selectedIndex|runtimeStyle|rsLeft|_load|loaded|DOMContentLoaded|clientTop|clientLeft|toElement|srcElement|val|pageY|POST|unshift|Bottom|clientY|Right|fix|exclusive|detachEvent|cloneNode|removeEventListener|swap|toString|join|attachEvent|eval|substr|head|parse|textarea|reset|image|zoom|odd|even|before|prepend|exclude|expr|quickClass|quickID|uuid|quickChild|continue|Height|textContent|appendTo|contents|open|margin|evalScript|borderTopWidth|borderLeftWidth|parent|httpData|setArray|CSS1Compat|compatMode|boxModel|cssFloat|linear|def|webkit|nodeValue|speed|_toggle|eq|100|replaceWith|304|concat|200|alpha|Last|httpNotModified|getAttributeNode|httpSuccess|clearInterval|abort|beforeSend|splice|styleFloat|throw|colgroup|XMLHttpRequest|ActiveXObject|scriptCharset|callback|fieldset|multiple|processData|getBoundingClientRect|contentType|link|ajaxSend|ajaxSuccess|ajaxError|col|ajaxComplete|ajaxStop|ajaxStart|serializeArray|notmodified|keypress|keydown|change|mouseup|mousedown|dblclick|focus|blur|stylesheet|hasClass|rel|doScroll|black|hover|solid|cancelBubble|returnValue|wheelDelta|view|round|shiftKey|resize|screenY|screenX|relatedNode|mousemove|prevValue|originalTarget|offsetHeight|keyup|newValue|offsetWidth|eventPhase|detail|currentTarget|cancelable|bubbles|attrName|attrChange|altKey|originalEvent|charAt|0n|substring|animated|header|noConflict|line|enabled|innerText|contains|only|weight|font|gt|lt|uFFFF|u0128|size|417|Boolean|Date|toggleClass|removeClass|addClass|removeAttr|replaceAll|insertAfter|prependTo|wrap|contentWindow|contentDocument|iframe|children|siblings|prevAll|wrapInner|nextAll|outer|prev|scrollTo|static|marginTop|next|inline|parents|able|cellSpacing|adobeair|cellspacing|522|maxLength|maxlength|readOnly|400|readonly|fast|600|class|slow|1px|htmlFor|reverse|10000|PI|cos|compatible|Function|setData|ie|ra|it|rv|getData|userAgent|navigator|fadeTo|fadeIn|slideToggle|slideUp|slideDown|ig|responseXML|content|1223|NaN|fadeOut|300|protocol|send|setAttribute|option|dataFilter|cssText|changed|be|Accept|stop|With|Requested|Object|can|GMT|property|1970|Jan|01|Thu|Since|If|Type|Content|XMLHTTP|th|Microsoft|td|onreadystatechange|onload|cap|charset|colg|host|tfoot|specified|with|1_|thead|leg|plain|attributes|opt|embed|urlencoded|www|area|hr|ajaxSetup|meta|post|getJSON|getScript|marginLeft|img|elements|pageYOffset|pageXOffset|abbr|serialize|pixelLeft'.split('|'),0,{}))

==> data/toolresult.ebi.DA466599_files/sss-summary.js <==
var annotations = '<div style="text-align: left;">' +
		'<div style="font-weight: bold; padding: 3px; background-color: #5E9E9E; color: #FFFFFF;">Annotations</div>' +
		'<div style="font-family:sans-serif; font-size=10pt; color=#000000; margin: 20px 0px 20px 0px; padding:5px;">' +
			'<div>' +
				'Fetching annotations from external servers.' +
				'<br>If you don\'t see the results in few minutes, please contact <a href="http://www.ebi.ac.uk/support/">EBI Support</a>.' +
			'</div>' +
			'<div style="padding: 5px; width: 20px; float: right;">' +
				'<img src="../../common/assets/images/loading.gif" />' +
			'</div>' +
		'</div>' +
'</div>';

var alignments = '<div style="text-align: left;">' +
		'<div style="font-weight: bold; padding: 3px; background-color: #5E9E9E; color: #FFFFFF;">Alignments</div>' +
		'<div style="font-family:sans-serif; font-size=10pt; color=#000000; margin: 20px 0px 20px 0px; padding:5px;">' +
			'<div>' +
				'Fetching complete alignments information.' +
				'<br>If you don\'t see the results in few seconds, please contact <a href="http://www.ebi.ac.uk/support/">EBI Support</a>.' +
			'</div>' +
			'<div style="padding: 5px; width: 20px; float: right;">' +
				'<img src="../../common/assets/images/loading.gif" />' +
			'</div>' +
		'</div>' +
'</div>';

var toolId;
var jobId;

if (this.$ != null) {

  $(document).ready(function() {
    	// Enable checkbox selection related JS
      $("input[name='clearAll']").click(function() {
	    	$("#alignmentTable input[name=align]").removeAttr('checked');
			return false;
		});

		$("input[name='checkAll']").click(function() {
			$("#alignmentTable input[name=align]").attr('checked', 'checked');
			return false;
		});

		$("input[name='invertSelection']").click(function() {
			$("#alignmentTable input[name=align]").each(function() {
				var checkbox = $(this);
				if (checkbox.is(':checked')) {
					checkbox.removeAttr('checked');
				} else {
					checkbox.attr('checked', 'checked');
				}
			});
			return false;
		});

		// load tablesorter related JS
    	$.getScript('../../common/assets/js/lib/jquery.tablesorter.min.js', function() {
			// Add new widget called sortAnnotations for table sorter
			// This widget is used to keep annotations and entries together when sorting
			$.tablesorter.addWidget({
				// give the widget a id
				id: "sortAnnotations",
				// format is called when the on init and when a sorting has finished
				format: function(table) {
					$("tr.annotation", table).each(function() {
					  if ($(this)) {
						var id = $(this).attr('id');
						if (id) {
						  var index = id.substring(11, id.length);
						  var element = $('#alignment_' + index);
						  element.after($(this).removeClass('odd').removeClass('even').addClass(element.attr('class')));
						}
					  }
					});
				}
			});

			// add parser through the tablesorter addParser method
			$.tablesorter.addParser({
				// set a unique id
				id: 'exponential',
				is: function(s) {
					return /^[\d]+('.'[\d]+)?("e-"[\d]+)?/.test(s.toLowerCase());
				},
				format: function(s) {
					// format the data for normalization
					var sSplit = s.toLowerCase().split('e-');
					var exp = 1000 - sSplit[1];
					switch (exp.length) {
						case 1:
							exp = '000' + exp;
							break;
						case 2:
							exp = '00' + exp;
							break;
						case 3:
							exp = '0' + exp;
							break;
					}
					var sFormatted = exp + 'e' + sSplit[0];
					return sFormatted;
				},
				// set type, either numeric or text
				type: 'text'
			});

			// Add table sorter
			$("#alignmentTable").tablesorter({
				// pass the headers argument and assing a object 
				headers: {
					// assign the first column
					0 : {
						// disable the first column
						sorter: false
					}
				},
				widgets: ['zebra', 'sortAnnotations']
			});
			
			
		});

		$("input[type='submit']").click(function() {
			if ($(this).attr('name') == 'download') {
				$("#alignments").attr("target", "_new");
			} else {
				$("#alignments").removeAttr("target");
			}
			return true;
		});

    	// Load annotation related JS
		toolId = $('input[name=tool]').val();
		jobId = $('input[name=jobId]').val();
		
		$("#referenceButton").hide();
    	
		$.getScript('../../services/web/dwr/engine.js', function() {
			$.getScript('../../services/web/dwr/interface/SSSJDispatcher.js', function() {
	        	$("input[name='showAlignments']").click(function(event) {
	            	if (! $(this).is(':disabled')) {
		            	event.preventDefault();
		            	displayAlignments();
	            	}
	            });
	            $("input[name='hideAlignments']").click(function(event) {
	            	if (! $(this).is(':disabled')) {
		            	event.preventDefault();
		            	hideAlignments();
	            	}
	            });
	            $("input[name='showAnnotations']").click(function(event) {
	            	if (! $(this).is(':disabled')) {
		            	event.preventDefault();
		            	displayAnnotations();
	            	}
	            });
	            $("input[name='hideAnnotations']").click(function(event) {
	            	if (! $(this).is(':disabled')) {
		            	event.preventDefault();
		            	hideAnnotations();
	            	}
	            });
	            displayXRef();
			});
		});
      }
  );
}

function getText(text) {
	if (! text) {
		return '';
	}
	if ($.browser.msie) {
		return text.replace(/\n/g, '<br />')
	} else {
		return text;
	}
}

function getMaxThreads() {
	if ($.browser.msie) {
		return 1;
	}
	return 10;
}

function getSelectedRows() {
	return $("#alignmentTable input[name=align]:checked").parents('tr');
}

function getAllRows() {
	return $("#alignmentTable input[name=align]").parents('tr');
}

function extractMetaData(row) {
	// Extracting database name and entry id
	var dbId = $('td:eq(1)', row).text();
	var db = dbId.split(':')[0];
	var id = $.trim(dbId.substring(db.length + 1));
	db = $.trim(db);
	// Extracting alignment index number
	var index = row.attr('id').substring(10);
	return { 'db':db, 'id':id, 'index':index };
}

function hideContainer(rows, findContainerCallback) {
	rows.each(function() {
		var alnRow = $(this);
		var meta = extractMetaData(alnRow);
		var container = findContainerCallback(alnRow, meta);
		container.hide();
	});
}

function showAnnotations(rows, start, chunkSize, findContainerCallback, loadingMessage, annotationType, progressBar) {
	if (start < rows.length) {
		var rowsMetaData = new RowsMetaData();
		var end = start + chunkSize;
		if (end > rows.length) {
			end = rows.length;
			chunkSize = end - start;
		}
		var roundSet = rows.slice(start, end);
		roundSet.each(function() {
			var alnRow = $(this);
			var meta = extractMetaData(alnRow);
			var container = findContainerCallback(alnRow, meta);
			container.show();
			if (container.is(':empty')) {
				rowsMetaData.add(meta);
				container.html(loadingMessage);
			}
		});
		if (rowsMetaData.size() > 0) {
			SSSJDispatcher.getAnnotations(rowsMetaData.dbs, rowsMetaData.ids, annotationType, {
				callback:function(annotations) {
					for (var i = 0 ; i < rowsMetaData.size() ; i++) {
						findContainerCallback($('input[name=align][value=' + rowsMetaData.getMeta(i).index + ']', roundSet).parents('tr'), rowsMetaData.getMeta(i)).html(getText(annotations[i]));
					}
					progressBar.update(roundSet.length);
					if (! progressBar.isCancelled()) {
						showAnnotations(rows, end, chunkSize, findContainerCallback, loadingMessage, annotationType, progressBar);
					}
				},
				errorHandler:function(msg) {
					for (var i = 0 ; i < rowsMetaData.size() ; i++) {
						findContainerCallback($('input[name=align][value=' + rowsMetaData.getMeta(i).index + ']', roundSet).parents('tr'), rowsMetaData.getMeta(i)).html(msg);
					}
					progressBar.update(roundSet.length);
					if (! progressBar.isCancelled()) {
						showAnnotations(rows, end, chunkSize, findContainerCallback, loadingMessage, annotationType, progressBar);
					} 
				}
			});
		} else  {
			progressBar.update(roundSet.length);
			if (! progressBar.isCancelled()) {
				showAnnotations(rows, end, chunkSize, findContainerCallback, loadingMessage, annotationType, progressBar);
			} 
		}
	}
}

function showAlignments(rows, start, chunkSize, findContainerCallback, loadingMessage, toolId, jobId, progressBar) {
	if (start < rows.length) {
		var rowsMetaData = new RowsMetaData();
		var end = start + chunkSize;
		if (end > rows.length) {
			end = rows.length;
			chunkSize = end - start;
		}
		var roundSet = rows.slice(start, end);
		roundSet.each(function() {
			var alnRow = $(this);
			var meta = extractMetaData(alnRow);
			var container = findContainerCallback(alnRow, meta);
			container.show();
			if (container.is(':empty')) {
				rowsMetaData.add(meta);
				container.html(loadingMessage);
			}
		});
		if (rowsMetaData.size() > 0) {
			SSSJDispatcher.getAlignments(toolId, jobId, rowsMetaData.getIndexes(), {
				callback:function(alignments) {
					for (var i = 0 ; i < rowsMetaData.size() ; i++) {
						findContainerCallback($('input[name=align][value=' + rowsMetaData.getMeta(i).index + ']', roundSet).parents('tr'), rowsMetaData.getMeta(i)).html(getText(alignments[i]));
					}
					progressBar.update(roundSet.length);
					if (! progressBar.isCancelled()) {
						showAlignments(rows, end, chunkSize, findContainerCallback, loadingMessage, toolId, jobId, progressBar);
					}
				},
				errorHandler:function(msg) {
					for (var i = 0 ; i < rowsMetaData.size() ; i++) {
						findContainerCallback($('input[name=align][value=' + rowsMetaData.getMeta(i).index + ']', roundSet).parents('tr'), rowsMetaData.getMeta(i)).html(msg);
					}
					progressBar.update(roundSet.length);
					if (! progressBar.isCancelled()) {
						showAlignments(rows, end, chunkSize, findContainerCallback, loadingMessage, toolId, jobId, progressBar);
					}
				}
			});
		} else {
			progressBar.update(roundSet.length);
			if (! progressBar.isCancelled()) {
				showAlignments(rows, end, chunkSize, findContainerCallback, loadingMessage, toolId, jobId, progressBar);
			}
		}
	}
}

// XREF
function findXRefContainerCallback(row, meta) {
	return $('td div.xrefAnnotation:first', row);
}

function displayXRef() {
	var rows = getAllRows();
	var threads = getMaxThreads();
	var loadingMessage = '<img style="padding-right: 5px;" src="../../common/assets/images/loading.gif"/>Loading Cross-References...';
	var progressBar = getProgressBar('Loading cross-references', rows.length, $('input[name=showXRef]'), threads);
	showThreaded(rows, threads, function(rowsSet) {
		showAnnotations(rowsSet, 0, 20, findXRefContainerCallback, loadingMessage, 'xref', progressBar);
	});
}

function hideXRef() {
	var rows = getAllRows();
	hideContainer(rows, findXRefContainerCallback);
}

function findAnnotationRow(row, meta) {
	var annotation = row.next('tr');
	if (! annotation.is('#annotation_' + meta.index)) {
		annotation = $('#annotation_' + meta.index);
	}
	if (annotation.length == 0) {
		// The row hasn't been created yet, creating it...
		var nbTd = $('td', row).length;
		annotation = row.after('<tr id="annotation_' + meta.index + '" class="annotation" style="padding: 0; border: none;"><td style="padding: 0;"></td><td style="padding: 0;" colspan="'  + (nbTd - 1) + '"><pre class="annotation" style="padding: 5px 5px 0px 5px; display: none;"></pre><pre class="alignment" style="padding: 5px 5px 0px 5px; display: none;"></pre></td></tr>').next();
		annotation.removeClass('odd').removeClass('even');
		if (row.hasClass('odd')) {
			annotation.addClass('odd');
		}
	}
	return annotation;
}

//Annotations
function findAnnotationContainerCallback(row, meta) {
	var annotationRow = findAnnotationRow(row, meta);
	return $('td:eq(1) .annotation', annotationRow);
}

function displayAnnotations() {
	var rows = getSelectedRows();
	var threads = getMaxThreads();
	var loadingMessage = '<img style="padding-right: 5px;" src="../../common/assets/images/loading.gif"/>Loading Annotations...';
	var progressBar = getProgressBar('Loading annotations', rows.length, $('input[name=showAnnotations], input[name=hideAnnotations]'), threads);
	showThreaded(rows, threads, function(rowsSet) {
		showAnnotations(rowsSet, 0, 5, findAnnotationContainerCallback, loadingMessage, null, progressBar);
	});
}

function hideAnnotations() {
	var rows = getSelectedRows();
	hideContainer(rows, findAnnotationContainerCallback);
}

// Alignments
function findAlignmentContainerCallback(row, meta) {
	var annotationRow = findAnnotationRow(row, meta);
	return $('td:eq(1) .alignment', annotationRow);
}

function displayAlignments() {
	var rows = getSelectedRows();
	var threads = getMaxThreads();
	var loadingMessage = '<img style="padding-right: 5px;" src="../../common/assets/images/loading.gif"/>Loading Alignment...';
	var progressBar = getProgressBar('Loading alignments', rows.length, $('input[name=showAlignments], input[name=hideAlignments]'), threads);
	showThreaded(rows, threads, function(rowsSet) {
		showAlignments(rowsSet, 0, 30, findAlignmentContainerCallback, loadingMessage, toolId, jobId, progressBar);
	});
}

function hideAlignments() {
	var rows = getSelectedRows();
	hideContainer(rows, findAlignmentContainerCallback);
}

//
function showThreaded(rows, threads, callback) {
	if (threads > rows.length) {
		callback(rows);
	}
	for ( var i = 0; i <= threads; i++) {
		var start = parseInt(i * rows.length / threads);
		var end = parseInt((i + 1) * rows.length / threads);
		if (end > rows.length) {
			end = rows.length;
		}
		callback(rows.slice(start, end));
	}
}

function getProgressBar(message, size, buttons, threads) {
	var bar = new ProgressBar(message, size, buttons, threads);
	$('.cancelProgress', bar.getBar()).click(function() {
		bar.cancel();
	});
	return bar;
}

function ProgressBar(message, size, buttons, threads) {
	this.message = message;
	this.size = size;
	this.buttons = buttons;
	this.consumed = 0;
	this.threads = threads;
	this.cancelled = false;
	$(buttons).attr('disabled', 'disabled').parents('.jd_button').addClass('disabled');
	progress = $('<div class="progressbar"><div class="text">' + message + ' (0 %)</div><div style="width: 0%;" class="progress"><span style="width: 200px;" class="text">' + message + ' (0 %)</span></div></div>');
	this.bar = $('<div class="progressBarContainer"><div class="cancelProgress">X</div></div>').prepend(progress);
	$('.selectionTable:first').before(this.bar);
}

ProgressBar.prototype.getBar = function() {
	return this.bar;
}

ProgressBar.prototype.cancel = function() {
	$('.text', this.bar).text(this.message + ' (cancelled)');
	this.cancelled = true;
}

ProgressBar.prototype.isCancelled = function() {
	return this.cancelled;
}

ProgressBar.prototype.update = function(value) {
	this.consumed += value;
	var percent = parseInt(this.consumed * 100 / this.size);
	$('.progress', this.bar).css('width', percent + '%');
	var percentText = percent + '%';
	if (this.cancelled) {
		percentText = 'cancelled';
		this.threads--;
	}
	$('.text', this.bar).text(this.message + ' (' + percentText + ')');
	if ((percent == 100) || (this.cancelled && (this.threads == 0))) {
		this.bar.fadeOut('slow', function() {
			$(this).remove();
		});
		$(this.buttons).removeAttr('disabled').parents('.jd_button').removeClass('disabled');
	}
}

function RowsMetaData() {
	this.dbs = [];
	this.ids = [];
	this.indexes = [];
	this.meta = [];
}

RowsMetaData.prototype.add = function(meta) {
	this.meta.push(meta);
	this.dbs.push(meta.db);
	this.ids.push(meta.id);
	this.indexes.push(meta.index);
}

RowsMetaData.prototype.size = function() {
	return this.meta.length;
}

RowsMetaData.prototype.getMeta = function(i) {
	return this.meta[i];
}

RowsMetaData.prototype.dbs = function() {
	return this.dbs;
}

RowsMetaData.prototype.ids = function() {
	return this.ids;
}

RowsMetaData.prototype.getIndexes = function() {
	return this.indexes;
}

